Top quark pair production at small transverse momentum in hadronic collisions

We investigate the transverse momentum resummation for top quark pair production at hadron colliders using the soft-collinear effective theory and the heavy-quark effective theory. We derive the factorization formula for $t\bar{t}$ production at small pair transverse momentum, and show in detail the procedure for calculating the key ingredient of the factorization formula: the next-to-leading order soft functions. We compare our numerical results with experimental data and find that they are consistent within theoretical and experimental uncertainties. To verify the correctness of our resummation formula, we expand it to the next-to-leading order and the next-to-next-to-leading order, and compare those expressions with the exact fixed-order results numerically. Finally, using the results of transverse momentum resummation, we discuss the transverse-momentum-dependent forward-backward asymmetry at the Tevatron.

==> program/Example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     46074,       1268]
NotebookOptionsPosition[     43789,       1188]
NotebookOutlinePosition[     44629,       1219]
CellTagsIndexPosition[     44543,       1214]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Code for the \[CapitalSigma] fuctions ", "Title",
 CellChangeTimes->{{3.576031025452849*^9, 3.5760310574388423`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "This", " ", "notebook", " ", "returns", " ", "the", " ", "coefficient", 
   " ", 
   SubscriptBox["\[CapitalSigma]", 
    RowBox[{
     OverscriptBox["ii", "-"], "<", 
     RowBox[{"-", "ab"}]}]], " ", 
   RowBox[{"defined", ".", "\[IndentingNewLine]", "For"}], " ", "further", 
   " ", "details", " ", "concerning", " ", "these", " ", "functions", " ", 
   "below"}], ",", "  ", 
  RowBox[{"please", " ", "see", " ", 
   RowBox[{"readme", ".", "pdf", "."}]}]}]], "Text",
 CellChangeTimes->{{3.5760310614145594`*^9, 3.5760311573324823`*^9}, {
  3.578953068946105*^9, 3.578953102458981*^9}},
 FontSize->18],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mypath", "=", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", 
  RowBox[{"mypath", "<>", "\"\</setting_sigma.m\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.576031180445718*^9, 3.5760312496552362`*^9}, {
   3.576115061956955*^9, 3.5761150638396616`*^9}, 3.576115172776305*^9, 
   3.576115510441844*^9, 3.5761185942125435`*^9, {3.57689570351323*^9, 
   3.5768957077176647`*^9}, {3.5778717630290136`*^9, 3.5778717656728153`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "Sigmaqqbar"}], "\[IndentingNewLine]", 
 RowBox[{"?", "Sigmagg"}], "\[IndentingNewLine]", 
 RowBox[{"?", "softqq"}], "\[IndentingNewLine]", 
 RowBox[{"?", "Hqq"}], "\[IndentingNewLine]", 
 RowBox[{"?", "pgg2"}]}], "Input",
 CellChangeTimes->{{3.576118597126734*^9, 3.5761186005917163`*^9}, {
  3.5761213333255816`*^9, 3.5761213357690945`*^9}, {3.5767351215606575`*^9, 
  3.576735135370515*^9}, {3.5789521174845667`*^9, 3.578952123514636*^9}, {
  3.578955876444125*^9, 3.5789558778661337`*^9}, {3.578955935483876*^9, 
  3.578955937458959*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"Sigmaqqbar[\\\"ab\\\", i,j] gives the coefficients \
\!\(\*SubsuperscriptBox[\(\[CapitalSigma]\), OverscriptBox[\(qq < \(-ab\)\), \
\(-\)], \((i, j)\)]\), where ab=qqbar,qg,gg and qqprime.\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.581982191223818*^9},
 CellTags->"Info3582010991-6867792"],

Cell[BoxData[
 StyleBox["\<\"\\\"Sigmagg[\\\\\\\"ab\\\\\\\",i,j] gives the coefficients \\!\
\\(\\*SubsuperscriptBox[\\(\[CapitalSigma]\\), OverscriptBox[\\(gg < \
\\(-ab\\)\\), \\(-\\)], \\((i, j)\\)]\\), where ab=gg, qg and qq.\\\"\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.5819821915518365`*^9},
 CellTags->"Info3582010991-6867792"],

Cell[BoxData[
 StyleBox["\<\"softqq[order] returns the LO, NLO and NNLO(Scale dependent \
terms) soft matrix for qqbar channel\\nfor order==0, 1 and 2, respectively.\"\
\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.581982191755848*^9},
 CellTags->"Info3582010991-6867792"],

Cell[BoxData[
 StyleBox["\<\"Hqq[order] returns the LO and NLO hard function matrix for \
qqbar channel\\nfor order==0 and 1, respectively.\"\>", "MSG"]], "Print", \
"PrintUsage",
 CellChangeTimes->{3.5819821918968563`*^9},
 CellTags->"Info3582010991-6867792"],

Cell[BoxData[
 StyleBox["\<\"pgg2[z] gives the next-to-leading order gluon-gluon splictting \
function.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.581982192047865*^9},
 CellTags->"Info3582010991-6867792"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Soft and hard functions", "Section",
 CellChangeTimes->{{3.5768960089014935`*^9, 3.5768960218701415`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"softqq", "[", "0", "]"}]], "Input",
 CellChangeTimes->{{3.5767338695904126`*^9, 3.5767338770411263`*^9}, {
  3.578882286797311*^9, 3.578882287858724*^9}, {3.5789185559360723`*^9, 
  3.578918556223198*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"Nc", "0"},
     {"0", 
      FractionBox["CF", "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.576733872104027*^9, 3.5767338773415585`*^9}, 
   3.5767339387598734`*^9, 3.5767350070059357`*^9, 3.5767350588404703`*^9, 
   3.5767351197380366`*^9, 3.576894719062909*^9, 3.576895098708813*^9, 
   3.576895719363276*^9, 3.576895915857703*^9, 3.578828460157816*^9, 
   3.5788329376263027`*^9, 3.578882305630088*^9, 3.5789185598687487`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"softgg", "[", "0", "]"}]], "Input",
 CellChangeTimes->{{3.5767338818580523`*^9, 3.576733884201422*^9}, {
  3.578882299428782*^9, 3.578882301413411*^9}, {3.578918557682069*^9, 
  3.5789185578953323`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"Nc", "0", "0"},
     {"0", 
      FractionBox["Nc", "2"], "0"},
     {"0", "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["Nc", "2"], "-", "4"}], 
       RowBox[{"2", " ", "Nc"}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.5767338844617968`*^9, 3.5767338979511933`*^9}, 
   3.576733940812825*^9, 3.576735070777635*^9, 3.576894721466365*^9, 
   3.5768950998704834`*^9, 3.5768957225914593`*^9, 3.576895917980756*^9, 
   3.578828572503557*^9, 3.578832943278517*^9, 3.578882308524633*^9, 
   3.578918558349646*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Hqq", "[", "0", "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hgg", "[", "0", "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.5768951047274675`*^9, 3.5768951211811266`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0"},
     {"0", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["xs", "2"], "+", 
             RowBox[{"4", " ", "xs"}], "+", "1"}], ")"}], " ", 
           SuperscriptBox["mt", "4"]}], "+", 
          RowBox[{"2", " ", "t1", " ", "xs", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
           SuperscriptBox["mt", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["t1", "2"], " ", 
           SuperscriptBox["xs", "2"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["mt", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"xs", "+", "1"}], ")"}], "4"]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.5768951084027524`*^9, 3.5768951220824227`*^9}, 
   3.5768957332348013`*^9, 3.576895920955033*^9, 3.576895957117031*^9, 
   3.5789185615955677`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"t1", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "4"], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["xs", "3"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["xs", "2"]}], "+", 
               RowBox[{"8", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t1", "2"], " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox["M", "4"]}], "+", 
         RowBox[{"t1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"t1", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "4"], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["xs", "3"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["xs", "2"]}], "+", 
               RowBox[{"8", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["t1", "2"], " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["t1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            SuperscriptBox["t1", "2"]}], ")"}], " ", "xs", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"xs", "+", "1"}], ")"}], "2"]}]}], 
        RowBox[{"18", " ", 
         SuperscriptBox["t1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "+", "t1"}], ")"}], "2"], " ", "xs", 
         " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"xs", "+", "1"}], ")"}], "2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "6"]}], "+", 
            RowBox[{"t1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "2"], "+", 
               RowBox[{"6", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t1", "2"], " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["t1", "3"], " ", 
             SuperscriptBox["xs", "2"]}]}], ")"}], " ", 
          SuperscriptBox["M", "4"]}], "+", 
         RowBox[{"t1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "6"]}], "+", 
            RowBox[{"3", " ", "t1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "2"], "+", 
               RowBox[{"6", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["t1", "2"], " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["t1", "3"], " ", 
             SuperscriptBox["xs", "2"]}]}], ")"}], " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["t1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "2"], "+", 
               RowBox[{"6", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"t1", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t1", "2"], " ", 
             SuperscriptBox["xs", "2"]}]}], ")"}]}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["mt", "2"], " ", 
         SuperscriptBox["t1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "+", "t1"}], ")"}], "2"], " ", "xs", 
         " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"xs", "+", "1"}], ")"}], "2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"t1", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "4"], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["xs", "3"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["xs", "2"]}], "+", 
               RowBox[{"8", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t1", "2"], " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox["M", "4"]}], "+", 
         RowBox[{"t1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"t1", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "4"], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["xs", "3"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["xs", "2"]}], "+", 
               RowBox[{"8", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["t1", "2"], " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["t1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            SuperscriptBox["t1", "2"]}], ")"}], " ", "xs", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"xs", "+", "1"}], ")"}], "2"]}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["t1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "+", "t1"}], ")"}], "2"], " ", "xs", 
         " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"xs", "+", "1"}], ")"}], "2"]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "6"]}], "+", 
            RowBox[{"t1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "2"], "+", 
               RowBox[{"6", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t1", "2"], " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["t1", "3"], " ", 
             SuperscriptBox["xs", "2"]}]}], ")"}], " ", 
          SuperscriptBox["M", "4"]}], "+", 
         RowBox[{"t1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "6"]}], "+", 
            RowBox[{"3", " ", "t1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "2"], "+", 
               RowBox[{"6", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["t1", "2"], " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["t1", "3"], " ", 
             SuperscriptBox["xs", "2"]}]}], ")"}], " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["t1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "2"], "+", 
               RowBox[{"6", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"t1", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t1", "2"], " ", 
             SuperscriptBox["xs", "2"]}]}], ")"}]}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["mt", "2"], " ", 
         SuperscriptBox["t1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "+", "t1"}], ")"}], "2"], " ", "xs", 
         " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"xs", "+", "1"}], ")"}], "2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "4"], " ", 
             SuperscriptBox["mt", "8"]}], "+", 
            RowBox[{"t1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "4"], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["xs", "3"]}], "+", 
               RowBox[{"22", " ", 
                SuperscriptBox["xs", "2"]}], "+", 
               RowBox[{"8", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "6"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t1", "2"], " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["xs", "2"]}], "+", 
               RowBox[{"14", " ", "xs"}], "+", "3"}], ")"}], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["t1", "3"], " ", 
             SuperscriptBox["xs", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["t1", "4"], " ", 
             SuperscriptBox["xs", "3"]}]}], ")"}], " ", 
          SuperscriptBox["M", "4"]}], "+", 
         RowBox[{"t1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "4"], " ", 
             SuperscriptBox["mt", "8"]}], "+", 
            RowBox[{"t1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "4"], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["xs", "3"]}], "+", 
               RowBox[{"22", " ", 
                SuperscriptBox["xs", "2"]}], "+", 
               RowBox[{"8", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["t1", "2"], " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["xs", "2"]}], "+", 
               RowBox[{"14", " ", "xs"}], "+", "3"}], ")"}], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["t1", "3"], " ", 
             SuperscriptBox["xs", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["t1", "4"], " ", 
             SuperscriptBox["xs", "3"]}]}], ")"}], " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["t1", "2"], " ", "xs", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "4"], " ", 
             SuperscriptBox["mt", "8"]}], "+", 
            RowBox[{
             SuperscriptBox["t1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["xs", "2"]}], "+", 
               RowBox[{"14", " ", "xs"}], "+", "3"}], ")"}], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["t1", "3"], " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["t1", "4"], " ", 
             SuperscriptBox["xs", "2"]}]}], ")"}]}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["mt", "4"], " ", 
         SuperscriptBox["t1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "+", "t1"}], ")"}], "2"], " ", "xs", 
         " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"xs", "+", "1"}], ")"}], "4"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "6"]}], "+", 
            RowBox[{"t1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "2"], "+", 
               RowBox[{"6", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t1", "2"], " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["t1", "3"], " ", 
             SuperscriptBox["xs", "2"]}]}], ")"}], " ", 
          SuperscriptBox["M", "4"]}], "+", 
         RowBox[{"t1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "6"]}], "+", 
            RowBox[{"3", " ", "t1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "2"], "+", 
               RowBox[{"6", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["t1", "2"], " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["t1", "3"], " ", 
             SuperscriptBox["xs", "2"]}]}], ")"}], " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["t1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "2"], "+", 
               RowBox[{"6", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"t1", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t1", "2"], " ", 
             SuperscriptBox["xs", "2"]}]}], ")"}]}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["mt", "2"], " ", 
         SuperscriptBox["t1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "+", "t1"}], ")"}], "2"], " ", "xs", 
         " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"xs", "+", "1"}], ")"}], "2"]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"t1", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "4"], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["xs", "3"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["xs", "2"]}], "+", 
               RowBox[{"8", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t1", "2"], " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox["M", "4"]}], "+", 
         RowBox[{"t1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"t1", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "4"], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["xs", "3"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["xs", "2"]}], "+", 
               RowBox[{"8", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["t1", "2"], " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["t1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            SuperscriptBox["t1", "2"]}], ")"}], " ", "xs", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"xs", "+", "1"}], ")"}], "2"]}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["t1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "+", "t1"}], ")"}], "2"], " ", "xs", 
         " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"xs", "+", "1"}], ")"}], "2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "6"]}], "+", 
            RowBox[{"t1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "2"], "+", 
               RowBox[{"6", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t1", "2"], " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["t1", "3"], " ", 
             SuperscriptBox["xs", "2"]}]}], ")"}], " ", 
          SuperscriptBox["M", "4"]}], "+", 
         RowBox[{"t1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "6"]}], "+", 
            RowBox[{"3", " ", "t1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "2"], "+", 
               RowBox[{"6", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["t1", "2"], " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["t1", "3"], " ", 
             SuperscriptBox["xs", "2"]}]}], ")"}], " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["t1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "2"], "+", 
               RowBox[{"6", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"t1", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t1", "2"], " ", 
             SuperscriptBox["xs", "2"]}]}], ")"}]}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["mt", "2"], " ", 
         SuperscriptBox["t1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "+", "t1"}], ")"}], "2"], " ", "xs", 
         " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"xs", "+", "1"}], ")"}], "2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"t1", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "4"], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["xs", "3"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["xs", "2"]}], "+", 
               RowBox[{"8", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t1", "2"], " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox["M", "4"]}], "+", 
         RowBox[{"t1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"], " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            RowBox[{"t1", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["xs", "4"], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["xs", "3"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["xs", "2"]}], "+", 
               RowBox[{"8", " ", "xs"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["mt", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["t1", "2"], " ", "xs", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"xs", "+", "1"}], ")"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["t1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["mt", "4"]}], "+", 
            SuperscriptBox["t1", "2"]}], ")"}], " ", "xs", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"xs", "+", "1"}], ")"}], "2"]}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["t1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "+", "t1"}], ")"}], "2"], " ", "xs", 
         " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"xs", "+", "1"}], ")"}], "2"]}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.5768951084027524`*^9, 3.5768951220824227`*^9}, 
   3.5768957332348013`*^9, 3.576895920955033*^9, 3.576895957117031*^9, 
   3.578918561870501*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalSigma] Coefficients", "Section",
 CellChangeTimes->{{3.576896027207817*^9, 3.576896045163636*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Sigmaqqbar", "[", 
  RowBox[{"\"\<qqbar\>\"", ",", "2", ",", "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Sigmaqqbar", "[", 
  RowBox[{"\"\<qg\>\"", ",", "2", ",", "3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Sigmaqqbar", "[", 
  RowBox[{"\"\<gg\>\"", ",", "2", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Sigmaqqbar", "[", 
  RowBox[{"\"\<qqprime\>\"", ",", "2", ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQ/Vw988PTJa8cH+0/8QlEvy421ngGpHt7osB00oEj
FiBaKGq/JYhmFxSKAdFB32TAtMiTvBYQ3fPnBZj+1LK/A0S3BB8B0xr7v88H
0VZJrxaCaIWvgatAtP/lHWDaz+j2ThC9VOQemE5Lcr0Oot9fU7oPoqctfPUI
RD//YvAMROvsqv8EorVMp30G0XJpq9ifg+zbvY8LRHNtjxAF0cy/S2RBdFZ+
nTqI3uJ+FUyLPP7hCaId0op9QHRES3EtiD5736UBRO/+f2cSiA5TeASmDyX5
yb0E0nf+FYDpZz3r1UB0HucWMJ3sfMUbRNvYW/iAaP9q+U1Cy145sizatRlE
b7qpMPnWWqA9vPOnguiHB26F3wbSu98zRIJoAISZ5EA=
  "]],

Cell[BoxData[
 RowBox[{"8", " ", 
  SuperscriptBox["CF", "2"], " ", "HSqq00", " ", 
  RowBox[{"DiracDelta", "[", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.5808078535448627`*^9, 3.580809050578369*^9, {3.580810397857326*^9, 
   3.580810413339445*^9}, 3.5808119766601715`*^9, 3.580815064717175*^9, 
   3.581982194306994*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "6"}], " ", "CF", " ", "HSqq00", " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", "z"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["z", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.5808078535448627`*^9, 3.580809050578369*^9, {3.580810397857326*^9, 
   3.580810413339445*^9}, 3.5808119766601715`*^9, 3.580815064717175*^9, 
   3.5819821943499966`*^9}],

Cell[BoxData[
 RowBox[{"16", " ", "HSqq00", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], "-", 
    FractionBox["z", "2"], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["z", "2"]}], "4"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], "-", 
       FractionBox["z", "2"], "-", 
       FractionBox[
        SuperscriptBox["z", "2"], "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.5808078535448627`*^9, 3.580809050578369*^9, {3.580810397857326*^9, 
   3.580810413339445*^9}, 3.5808119766601715`*^9, 3.580815064717175*^9, 
   3.5819821943539963`*^9}],

Cell[BoxData[
 RowBox[{"16", " ", "CF", " ", "HSqq00", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["1", "8"], "+", 
    FractionBox["1", 
     RowBox[{"6", " ", "z"}]], "-", 
    FractionBox["z", "8"], "-", 
    FractionBox[
     SuperscriptBox["z", "2"], "6"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "4"], "+", 
       FractionBox["z", "4"]}], ")"}], " ", 
     RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.5808078535448627`*^9, 3.580809050578369*^9, {3.580810397857326*^9, 
   3.580810413339445*^9}, 3.5808119766601715`*^9, 3.580815064717175*^9, 
   3.5819821943569965`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Sigmagg", "[", 
  RowBox[{"\"\<gg\>\"", ",", "2", ",", "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Sigmagg", "[", 
  RowBox[{"\"\<qq\>\"", ",", "2", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Sigmagg", "[", 
  RowBox[{"\"\<qg\>\"", ",", "2", ",", "3"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5761191407784667`*^9, 3.576119145795681*^9}, {
  3.576119202246854*^9, 3.5761192104286184`*^9}, {3.5761199612182007`*^9, 
  3.576119961819065*^9}, {3.5761199987621865`*^9, 3.5761200034088683`*^9}, {
  3.576121284905957*^9, 3.5761213124956293`*^9}, {3.5761219574530325`*^9, 
  3.5761219590653505`*^9}, {3.576731050009788*^9, 3.5767310515019336`*^9}, {
  3.58081041689723*^9, 3.580810422621099*^9}, {3.58081507163306*^9, 
  3.5808150798786182`*^9}}],

Cell[BoxData[
 RowBox[{"8", " ", 
  SuperscriptBox["CA", "2"], " ", "HSgg00", " ", 
  RowBox[{"DiracDelta", "[", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.58080905391143*^9, 3.5808104231808434`*^9, {3.5808150669249773`*^9, 
   3.5808150803453617`*^9}, 3.5819821972181606`*^9}],

Cell[BoxData[
 RowBox[{"16", " ", 
  SuperscriptBox["CF", "2"], " ", "HSgg00", " ", 
  RowBox[{"(", 
   RowBox[{"2", "-", 
    FractionBox["3", "z"], "+", "z", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       FractionBox["2", "z"], "-", 
       FractionBox["z", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.58080905391143*^9, 3.5808104231808434`*^9, {3.5808150669249773`*^9, 
   3.5808150803453617`*^9}, 3.581982197221161*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"12", " ", "CA", " ", "CF", " ", "HSgg00", " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"2", " ", "z"}], "+", 
      SuperscriptBox["z", "2"]}], ")"}]}], "z"]}]], "Output",
 CellChangeTimes->{
  3.58080905391143*^9, 3.5808104231808434`*^9, {3.5808150669249773`*^9, 
   3.5808150803453617`*^9}, 3.581982197224161*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1350, 633},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (2011\:5e743\:670815\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3582010991-6867792"->{
  Cell[2488, 70, 337, 6, 55, "Print",
   CellTags->"Info3582010991-6867792"],
  Cell[2828, 78, 355, 6, 55, "Print",
   CellTags->"Info3582010991-6867792"],
  Cell[3186, 86, 284, 5, 64, "Print",
   CellTags->"Info3582010991-6867792"],
  Cell[3473, 93, 260, 5, 64, "Print",
   CellTags->"Info3582010991-6867792"],
  Cell[3736, 100, 220, 4, 43, "Print",
   CellTags->"Info3582010991-6867792"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3582010991-6867792", 44128, 1200}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 123, 1, 83, "Title"],
Cell[705, 25, 643, 16, 63, "Text"],
Cell[1351, 43, 516, 9, 52, "Input"],
Cell[CellGroupData[{
Cell[1892, 56, 571, 10, 112, "Input"],
Cell[CellGroupData[{
Cell[2488, 70, 337, 6, 55, "Print",
 CellTags->"Info3582010991-6867792"],
Cell[2828, 78, 355, 6, 55, "Print",
 CellTags->"Info3582010991-6867792"],
Cell[3186, 86, 284, 5, 64, "Print",
 CellTags->"Info3582010991-6867792"],
Cell[3473, 93, 260, 5, 64, "Print",
 CellTags->"Info3582010991-6867792"],
Cell[3736, 100, 220, 4, 43, "Print",
 CellTags->"Info3582010991-6867792"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4005, 110, 112, 1, 71, "Section"],
Cell[CellGroupData[{
Cell[4142, 115, 229, 4, 32, "Input"],
Cell[4374, 121, 941, 22, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5352, 148, 227, 4, 32, "Input"],
Cell[5582, 154, 1036, 27, 93, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6655, 186, 247, 5, 55, "Input"],
Cell[6905, 193, 1626, 45, 68, "Output"],
Cell[8534, 240, 29886, 789, 141, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[38469, 1035, 113, 1, 41, "Section"],
Cell[CellGroupData[{
Cell[38607, 1040, 887, 17, 92, "Input"],
Cell[39497, 1059, 372, 9, 30, "Output"],
Cell[39872, 1070, 421, 11, 33, "Output"],
Cell[40296, 1083, 723, 22, 54, "Output"],
Cell[41022, 1107, 655, 19, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41714, 1131, 780, 13, 72, "Input"],
Cell[42497, 1146, 327, 8, 30, "Output"],
Cell[42827, 1156, 531, 15, 47, "Output"],
Cell[43361, 1173, 388, 10, 51, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> program/setting_sigma.m <==
(* ::Package:: *)

(* soft and hard functions *)
Get[mypath<>"/soft_hard/I_soft.m"];
Get[mypath<>"/soft_hard/color_matrices.m"];
Get[mypath<>"/soft_hard/hard1gg.m"];
Get[mypath<>"/soft_hard/hard1qq.m"];
Get[mypath<>"/sigma_fucntion/NLO_Splitting_func.m"];
softqq[0]=wqq00;
softqq[1]= 2(I13 wqq13+I14 wqq14 +I23 wqq23 + I24 wqq24 +I33 wqq33 +I34 wqq34)//Simplify;
softqq[2]=Get[mypath<>"/soft_hard/softqq2.m"];
softgg[0]=wgg00;
softgg[1]= 2(I13 wgg13+I14 wgg14 +I23 wgg23 + I24 wgg24 +I33 wgg33 +I34 wgg34)//Expand//Simplify;
softgg[2]=Get[mypath<>"/soft_hard/softgg2.m"];


Sigmaqqbar[ab_,order_,n_]:=Module[
{sigma},
\[CapitalGamma]1F=CF(268/9-(4\[Pi]^2)/3)CA-80/9 TF nf CF;
\[CapitalGamma]0F=4 CF;
\[Gamma]1q = CF^2 (-3/2+2\[Pi]^2-24Zeta[3])+CA CF(-961/54-11/6 \[Pi]^2+26Zeta[3])+CF nf/2(130/27+(2\[Pi]^2)/3);
d2q =  CF ((808/27-28Zeta[3])CA-224/27 1/2 nf );
\[Beta]0  =  (11 CA-2nf)/3;
\[Gamma]0q =  -3CF;
logsmt=Log[M^2/\[Mu]^2];
If[ab=="qqbar", If[order==1,If[n==2,
sigma=Get[mypath<>"/sigma_fucntion/qqb2qqb12.m"],
If[n==1,
sigma=Get[mypath<>"/sigma_fucntion/qqb2qqb11.m"],
Print[" If in function Sigmaqqbar[ab,order,n,z_,m,costh] order equals 1 then n must be one of {1,2};"];
Abort[];]],
If[order==2, If[n==4,
sigma=Get[mypath<>"/sigma_fucntion/qqb2qqb24.m"],
If[n==3,
sigma=Get[mypath<>"/sigma_fucntion/qqb2qqb23.m"],
If[n==2,
sigma=Get[mypath<>"/sigma_fucntion/qqb2qqb22.m"],
If[n==1,sigma=Get[mypath<>"/sigma_fucntion/qqb2qqb21.m"],
Print[" If in function Sigmaqqbar[ab,order,n,z_,m,costh] order equals 2 then n must be one of {1,2,3,4};"];
Abort[];]]]]]],
If[ab=="qg", If[order==1,If[n==2, sigma=0, 
If[n==1,sigma=Get[mypath<>"/sigma_fucntion/qg2qqb11.m"],
Print[" If in function Sigmaqqbar[ab,order,n,z_,m,costh] order equals 1 then n must be one of {1,2};"];
Abort[];]], 
If[order==2, If[n==4, sigma=0,
If[n==3,sigma=Get[mypath<>"/sigma_fucntion/qg2qqb23.m"], 
If[n==2,sigma=Get[mypath<>"/sigma_fucntion/qg2qqb22.m"],
If[n==1,sigma=Get[mypath<>"/sigma_fucntion/qg2qqb21.m"],
Print[" If in function Sigmaqqbar[ab,order,n,z_,m,costh] order equals 2 then n must be one of {1,2,3,4};"];
Abort[];]]]]]
],
If[ab=="gg", If[order==1,If[n==2, sigma=0, 
If[n==1,sigma=0,
Print[" If in function Sigmaqqbar[ab,order,n,z_,m,costh] order equals 1 then n must be one of {1,2};"];
Abort[];]], 
If[order==2, If[n==4, sigma=0,
If[n==3,sigma=0, 
If[n==2,sigma=Get[mypath<>"/sigma_fucntion/gg2qqb22.m"],
If[n==1,sigma=Get[mypath<>"/sigma_fucntion/gg2qqb21.m"],
Print[" If in function Sigmaqqbar[ab,order,n,z_,m,costh] order equals 2 then n must be one of {1,2,3,4};"];
Abort[];]]]]]],
If[ab=="qqprime", If[order==1,If[n==2, sigma=0, 
If[n==1,sigma=0,
Print[" If in function Sigmaqqbar[ab,order,n,z_,m,costh] order equals 1 then n must be one of {1,2};"];
Abort[];]], 
If[order==2, If[n==4, sigma=0,
If[n==3,sigma=0, 
If[n==2,sigma=Get[mypath<>"/sigma_fucntion/qqprime2qqb22.m"],
If[n==1,sigma=Get[mypath<>"/sigma_fucntion/qqprime2qqb21.m"],
Print[" If in function Sigmaqqbar[ab,order,n,z_,m,costh] order equals 2 then n must be one of {1,2,3,4};"];
Abort[];]]]]]]]]]];
Clear[\[CapitalGamma]0F, \[CapitalGamma]1F,d2q,\[Gamma]1q,\[Beta]0,\[Gamma]0q,logsmts];
If[order===1,sigma=sigma*4];
If[order===2,sigma=sigma*16];
Return[sigma];
]


Sigmagg[ab_,order_,n_]:=Module[
{sigma},
\[Gamma]0g = (-11 CA +2nf)/3;
\[Beta]0 =  (11CA-2nf)/3;
\[CapitalGamma]0A =  4CA;
\[CapitalGamma]1A =  CA^2 (268/9-(4 \[Pi]^2)/3)-(80 CA nf TF)/9;
\[Gamma]1g = CA^2 (-692/27+(11 \[Pi]^2)/18+2Zeta[3])+CA TF nf(256/27-(2\[Pi]^2)/9)+4CF TF nf;
d2g = CA(CA(808/27-28Zeta[3])-224/27 TF nf);
logsmt=Log[M^2/\[Mu]^2];
If[ab=="gg", If[order==1,If[n==2,
sigma=Get[mypath<>"/sigma_fucntion/gg2gg12.m"],
If[n==1,
sigma=Get[mypath<>"/sigma_fucntion/gg2gg11.m"],
Print[" If in function Sigmaqqbar[ab,order,n,z_,m,costh] order equals 1 then n must be one of {1,2};"];
Abort[];]],
If[order==2, If[n==4,
sigma=Get[mypath<>"/sigma_fucntion/gg2gg24.m"],
If[n==3,
sigma=Get[mypath<>"/sigma_fucntion/gg2gg23.m"],
If[n==2,
sigma=Get[mypath<>"/sigma_fucntion/gg2gg22.m"],
If[n==1,sigma=Get[mypath<>"/sigma_fucntion/gg2gg21.m"],
Print[" If in function Sigmaqqbar[ab,order,n,z_,m,costh] order equals 2 then n must be one of {1,2,3,4};"];
Abort[];]]]]]],
If[ab=="qq", If[order==1,If[n==2, sigma=0, 
If[n==1,sigma=0,
Print[" If in function Sigmaqqbar[ab,order,n,z_,m,costh] order equals 1 then n must be one of {1,2};"];
Abort[];]], 
If[order==2, If[n==4, sigma=0,
If[n==3,sigma=0, 
If[n==2,sigma=Get[mypath<>"/sigma_fucntion/qq2gg22.m"],
If[n==1,sigma=Get[mypath<>"/sigma_fucntion/qq2gg21.m"],
Print[" If in function Sigmaqqbar[ab,order,n,z_,m,costh] order equals 2 then n must be one of {1,2,3,4};"];
Abort[];]]]]]],
If[ab=="qg", If[order==1,If[n==2, sigma=0, 
If[n==1,sigma=Get[mypath<>"/sigma_fucntion/qg2gg11.m"],
Print[" If in function Sigmaqqbar[ab,order,n,z_,m,costh] order equals 1 then n must be one of {1,2};"];
Abort[];]], 
If[order==2, If[n==4, sigma=0,
If[n==3,sigma=Get[mypath<>"/sigma_fucntion/qg2gg23.m"], 
If[n==2,sigma=Get[mypath<>"/sigma_fucntion/qg2qqb22.m"],
If[n==1,sigma=Get[mypath<>"/sigma_fucntion/qg2qqb21.m"],
Print[" If in function Sigmaqqbar[ab,order,n,z_,m,costh] order equals 2 then n must be one of {1,2,3,4};"];
Abort[];]]]]]]]]];
Clear[ \[CapitalGamma]0A, \[CapitalGamma]1A, d2g,  \[Beta]0, \[Gamma]0g, \[Gamma]1g,logsmt];
If[order===1,sigma=sigma*4];
If[order===2,sigma=sigma*16];
Return[sigma];
]



Sigmaqqbar::usage="Sigmaqqbar[\"ab\", i,j] gives the coefficients \!\(\*SubsuperscriptBox[\(\[CapitalSigma]\), OverscriptBox[\(qq < \(-ab\)\), \(-\)], \((i, j)\)]\), where ab=qqbar,qg,gg and qqprime.";
Sigmagg::usage="Sigmagg[\"ab\",i,j] gives the coefficients \!\(\*SubsuperscriptBox[\(\[CapitalSigma]\), OverscriptBox[\(gg < \(-ab\)\), \(-\)], \((i, j)\)]\), where ab=gg, qg and qq.";
softqq::usage="softqq[order] returns the LO, NLO and NNLO(Scale dependent terms) soft matrix for qqbar channel
for order==0, 1 and 2, respectively.";
softgg::usage="The function softgg[order] returns the LO, NLO and NNLO(Scale dependent terms) soft matrix for gg channel
for order==0, 1 and 2, respectively.";
Hqq::usage="Hqq[order] returns the LO and NLO hard function matrix for qqbar channel
for order==0 and 1, respectively.";
Hgg::usage="Hgg[order] returns the LO and NLO hard function matrix for gg channel
for order==0 and 1, respectively.";
PqqV::usage="PqqV[z] gives the next-to-leading order non singular splictting function for quark density, \!\(\*SubsuperscriptBox[\(P\), \(qq\), \(V\)]\). 
For quark splitting functions, \!\(\*SubscriptBox[\(P\), \(\*SubscriptBox[\(q\), \(i\)] \*SubscriptBox[\(q\), \(j\)]\)]\)=\!\(\*SubscriptBox[\(\[Delta]\), \(ij\)]\)\!\(\*SubsuperscriptBox[\(P\), \(qq\), \(V\)]\)+\!\(\*SubsuperscriptBox[\(P\), \(qq\), \(S\)]\).";
PqqbV::usage="PqqbV[z] gives the next-to-leading order non singular splictting function for quark density,\!\(\*SubsuperscriptBox[\(P\), \(qqb\), \(S\)]\). . 
For quark splitting functions, \!\(\*SubscriptBox[\(P\), \(\*SubscriptBox[\(q\), \(i\)] \*SubscriptBox[\(qb\), \(j\)]\)]\)=\!\(\*SubscriptBox[\(\[Delta]\), \(ij\)]\)\!\(\*SubsuperscriptBox[\(P\), \(qqb\), \(V\)]\)+\!\(\*SubsuperscriptBox[\(P\), \(qqb\), \(S\)]\).";
PqqS::usage="PqqS[z] gives the next-to-leading order singular splictting function for quark density, \!\(\*SubsuperscriptBox[\(P\), \(qqb\), \(S\)]\).. 
For quark splitting functions, \!\(\*SubscriptBox[\(P\), \(\*SubscriptBox[\(q\), \(i\)] \*SubscriptBox[\(q\), \(j\)]\)]\)=\!\(\*SubscriptBox[\(\[Delta]\), \(ij\)]\)\!\(\*SubsuperscriptBox[\(P\), \(qq\), \(V\)]\)+\!\(\*SubsuperscriptBox[\(P\), \(qq\), \(S\)]\).";
pqg2::usage="pqg2[z] gives the next-to-leading order gluon-quark splictting function."
pgq2::usage="pgq2[z] gives the next-to-leading order quark-gluon splictting function."
pgg2::usage="pgg2[z] gives the next-to-leading order gluon-gluon splictting function.";


==> program/sigma_fucntion/NLO_Splitting_func.m <==
(* ::Package:: *)

pgg2[z_]:=32 (CF nf (-2+1/(6 z)+z+(5 z^2)/6+1/4 (-3-5 z) Log[z]+1/4 (-1-z) Log[z]^2)+CA nf (29/36-23/(36 z)-(19 z)/36+(23 z^2)/36+1/6 (-1-z) Log[z]-5/18 plus[1/(1-z)])+CA^2 (-(25/72)+\[Pi]^2/3-(109 z)/72+(\[Pi]^2 z^2)/6+1/12 (-25+11 z-44 z^2) Log[z]+((-1+2 z-z^2+z^3) Log[1-z] Log[z])/z+1/2 (2-z) z Log[z]^2+((1+2 z+z^2+z^3) Log[z] Log[1+z])/z+1/36 (67-3 \[Pi]^2) plus[1/(1-z)]+((1+2 z+z^2+z^3) PolyLog[2,-z])/z-1/(12 (-1+z^2)) (-\[Pi]^2+\[Pi]^2 z-12 (1+z) Log[1-z] Log[z]+6 Log[z]^2-12 Log[z] Log[1+z]+12 z Log[z] Log[1+z]+12 (-1+z) PolyLog[2,-z]))+DiracDelta[-1+z] (-((CA nf)/6)-(CF nf)/8+CA^2 (2/3+(3 Zeta[3])/4)));
pgq2[z_]:=8 (1/2 CF nf (-((4 z)/3)-((1+(1-z)^2) (20/9+4/3 Log[1-z]))/z)+CF^2 (-(5/2)-(7 z)/2-2 z Log[1-z]-((1+(1-z)^2) (3 Log[1-z]+Log[1-z]^2))/z+(2+(7 z)/2) Log[z]-(1-z/2) Log[z]^2)+CA CF (28/9+(65 z)/18+(44 z^2)/9+2 z Log[1-z]-(12+5 z+(8 z^2)/3) Log[z]+(4+z) Log[z]^2+((1+(1-z)^2) (1/2-\[Pi]^2/6+11/3 Log[1-z]+Log[1-z]^2-2 Log[1-z] Log[z]+Log[z]^2/2))/z-((1+(1+z)^2) (-(\[Pi]^2/6)+Log[z]^2/2-2 Log[z] Log[1+z]-2 PolyLog[2,-z]))/z));
pqg2[z_]:=8 (1/2 CF nf (4-9 z+4 Log[1-z]+((1-z)^2+z^2) (10-(2 \[Pi]^2)/3-4 Log[(1-z)/z]+2 Log[(1-z)/z]^2)-(1-4 z) Log[z]-(1-2 z) Log[z]^2)+1/2 CA nf (182/9+40/(9 z)+(14 z)/9-4 Log[1-z]+(-(38/3)+(136 z)/3) Log[z]-(2+8 z) Log[z]^2+((1-z)^2+z^2) (-(218/9)+\[Pi]^2/3+4 Log[1-z]-2 Log[1-z]^2+(44 Log[z])/3-Log[z]^2)+2 (z^2+(1+z)^2) (-(\[Pi]^2/6)+Log[z]^2/2-2 Log[z] Log[1+z]-2 PolyLog[2,-z])));


pqqV[z_]:=CF^2 (40 (-1+z)+(24 Log[z])/(-1+z)+(16 z Log[z])/(-1+z)-(16 z^2 Log[z])/(-1+z)+(16 (1+z^2) Log[1-z] Log[z])/(-1+z)-(4 (-1+z^2) Log[z]^2)/(-1+z))+CF (8/9 nf (-1+11 z)+(8 nf Log[z])/(3 (-1+z))+(8 nf z^2 Log[z])/(3 (-1+z))+CA (4/9 (53-187 z+3 \[Pi]^2 (1+z))-(4 (17+5 z^2) Log[z])/(3 (-1+z))-(4 (1+z^2) Log[z]^2)/(-1+z)))+CF (-((80 nf)/9)-8/9 CA (-67+3 \[Pi]^2)) plus[1/(1-z)]+DiracDelta[-1+z] (CF (-((2 nf)/3)-(8 nf \[Pi]^2)/9+CA (17/3+(44 \[Pi]^2)/9-24 Zeta[3]))+CF^2 (3-4 \[Pi]^2+48 Zeta[3]));
pqqbV[z_]:=8 CF (-(CA/2)+CF) (4-4 z+2 (1+z) Log[z]-((1+z^2) (\[Pi]^2-3 Log[z] (Log[z]-4 Log[1+z])+12 PolyLog[2,-z]))/(3 (1+z)));
pqqS[z_]:=8 CF nf (-2+20/(9 x)+6 x-4 Log[x]-(1+x) (-5+Log[x]) Log[x]+8/9 x^2 (-7+3 Log[x]));


==> program/sigma_fucntion/gg2gg11.m <==
(* ::Package:: *)

-(1/4) HSgg11 DiracDelta[-1+z]+HSgg00 (CA logsmt DiracDelta[-1+z]+CA (-4+2/z+2 z-2 z^2+2 plus[1/(1-z)]))


==> program/sigma_fucntion/gg2gg12.m <==
(* ::Package:: *)

-CA HSgg00 DiracDelta[-1+z]


==> program/sigma_fucntion/gg2gg21.m <==
(* ::Package:: *)

-(1/16) HSgg21 DiracDelta[-1+z]+1/48 CA HSgg11 \[Pi]^2 DiracDelta[-1+z]+HSgg10 (1/4 CA logsmt DiracDelta[-1+z]+CA (-1+1/(2 z)+z/2-z^2/2+1/2 plus[1/(1-z)]))+HSgg00 ((d2g/16+(11 CA^2 \[Pi]^2)/144-1/72 CA nf \[Pi]^2+logsmt (-(1/12) CA^2 \[Pi]^2+\[CapitalGamma]1A/16)+\[Gamma]1g/8) DiracDelta[-1+z]+CF (nf/2+(nf z)/2-nf z^2+nf z Log[z])+Pgg2[z]/16+CA^2 (\[Pi]^2/3-\[Pi]^2/(6 z)-(\[Pi]^2 z)/6+(\[Pi]^2 z^2)/6-1/6 \[Pi]^2 plus[1/(1-z)]))


==> program/sigma_fucntion/gg2gg22.m <==
(* ::Package:: *)

-(1/4) CA HSgg10 DiracDelta[-1+z]+1/8 HSgg22 DiracDelta[-1+z]+HSgg11 (-(1/2) CA logsmt DiracDelta[-1+z]+CA (2-1/z-z+z^2-plus[1/(1-z)]))+HSgg00 ((CA^2 logsmt^2+logsmt (-((11 CA^2)/12)+(CA nf)/6)+(CA^2 \[Pi]^2)/12-\[CapitalGamma]1A/16) DiracDelta[-1+z]+CA^2 (-16+8/z+8 z-8 z^2) Log[1-z]+CA^2 (-(4/z)-12 z+4 z^2) Log[z]+CF (nf/2+(2 nf)/(3 z)-(nf z)/2-(2 nf z^2)/3+(nf+nf z) Log[z])+CA^2 logsmt (-8+4/z+4 z-4 z^2+4 plus[1/(1-z)])+CA (-((2 nf)/3)+nf/(3 z)+(nf z)/3-(nf z^2)/3+1/3 nf plus[1/(1-z)])+CA^2 (47/3-33/(2 z)-(83 z)/6+(33 z^2)/2-11/6 plus[1/(1-z)]+4 plus[Log[(1-z)^2/z]/(1-z)]))


==> program/sigma_fucntion/gg2gg23.m <==
(* ::Package:: *)

3/8 CA HSgg11 DiracDelta[-1+z]+HSgg00 (6 CA^2-(3 CA^2)/z-3 CA^2 z+3 CA^2 z^2+((11 CA^2)/12-(3 CA^2 logsmt)/2-(CA nf)/6) DiracDelta[-1+z]-3 CA^2 plus[1/(1-z)])


==> program/sigma_fucntion/gg2gg24.m <==
(* ::Package:: *)

1/2 CA^2 HSgg00 DiracDelta[-1+z]


==> program/sigma_fucntion/gg2qqb21.m <==
(* ::Package:: *)

HSqq00 (1/8+(3 z)/4-(7 z^2)/8+(z/2+z^2/2) Log[z])


==> program/sigma_fucntion/gg2qqb22.m <==
(* ::Package:: *)

HSqq00 (-(1/4)-z/2+(3 z^2)/4+(-(1/8)-z/2-z^2/2) Log[z])


==> program/sigma_fucntion/qg2gg11.m <==
(* ::Package:: *)

CF HSgg00 (-1+1/z+z/2)


==> program/sigma_fucntion/qg2gg21.m <==
(* ::Package:: *)

CF HSgg10 (-(1/4)+1/(4 z)+z/8)-(CF HSgg11 z)/8+HSgg00 (CF^2 (1/4+z/8+1/2 z Log[1-z]-1/4 z Log[z])+CF ((CA logsmt z)/2+(nf z)/6+CA (-(1/2)+\[Pi]^2/12+1/(4 z)-\[Pi]^2/(12 z)-(7 z)/6-(\[Pi]^2 z)/24+z^2/2)+1/2 CA z Log[1-z]-CA z Log[z])+Pgq2[z]/32)


==> program/sigma_fucntion/qg2gg22.m <==
(* ::Package:: *)

CF HSgg11 (1/2-1/(2 z)-z/4)+HSgg00 (CF (-(nf/3)+nf/(3 z)+(nf z)/6+CA logsmt (-2+2/z+z)+CA (47/6-115/(12 z)-(2 z)/3+z^2)+CA (-3+3/z+(3 z)/2) Log[1-z]+CA (-3-3/z-3 z) Log[z])+CF^2 (1/2-z/8+(-1+1/z+z/2) Log[1-z]+(1/2-z/4) Log[z]))


==> program/sigma_fucntion/qg2gg23.m <==
(* ::Package:: *)

-((3 CA CF HSgg00 (2-2 z+z^2))/(4 z))


==> program/sigma_fucntion/qg2qqb11.m <==
(* ::Package:: *)

HSqq00 (1/4-z/2+z^2/2)


==> program/sigma_fucntion/qg2qqb21.m <==
(* ::Package:: *)

HSqq11 (-(z/8)+z^2/8)+HSqq10 (1/16-z/8+z^2/8)+HSqq00 (CA (-(1/4)+1/(12 z)-(5 z)/4+(17 z^2)/12)+CA (z/2-z^2/2) Log[1-z]-CA z Log[z]+CF (-(3/8)-\[Pi]^2/48-(5 z)/8+(\[Pi]^2 z)/24+z^2-(\[Pi]^2 z^2)/24+logsmt (z/2-z^2/2)+(z/2-z^2/2) Log[1-z]+(-(1/4)-(3 z)/4+z^2/2) Log[z])+Pqg2[z]/32)


==> program/sigma_fucntion/qg2qqb22.m <==
(* ::Package:: *)

HSqq11 (-(1/8)+z/4-z^2/4)+HSqq00 (CA (1/8+1/(6 z)+z-(31 z^2)/24)+CA (1/4-z/2+z^2/2) Log[1-z]+CA (1/4+z) Log[z]+CF (-(15/16)+(7 z)/4-z^2+logsmt (1/2-z+z^2)+(3/4-(3 z)/2+(3 z^2)/2) Log[1-z]+(-(3/8)+(3 z)/4-(3 z^2)/2) Log[z]))


==> program/sigma_fucntion/qg2qqb23.m <==
(* ::Package:: *)

-(3/8) CF HSqq00 (1-2 z+2 z^2)


==> program/sigma_fucntion/qq2gg21.m <==
(* ::Package:: *)

CF^2 HSgg00 (-1+1/(2 z)+z/2-1/2 z Log[z])


==> program/sigma_fucntion/qq2gg22.m <==
(* ::Package:: *)

CF^2 HSgg00 (2-3/z+z+(-2-2/z-z/2) Log[z])


==> program/sigma_fucntion/qqb2qqb11.m <==
(* ::Package:: *)

-(1/4) HSqq11 DiracDelta[-1+z]+HSqq00 (1/4 logsmt \[CapitalGamma]0F DiracDelta[-1+z]+CF (-1-z+2 plus[1/(1-z)]))


==> program/sigma_fucntion/qqb2qqb12.m <==
(* ::Package:: *)

-CF HSqq00 DiracDelta[-1+z]


==> program/sigma_fucntion/qqb2qqb21.m <==
(* ::Package:: *)

-(1/16) HSqq21 DiracDelta[-1+z]+HSqq11 (CF (-(1/4)+z/4)+1/48 CF \[Pi]^2 DiracDelta[-1+z])+HSqq10 (1/4 CF logsmt DiracDelta[-1+z]+CF (-(1/4)-z/4+1/2 plus[1/(1-z)]))+HSqq00 ((d2q/16-1/12 CF^2 logsmt \[Pi]^2+CF ((11 CA \[Pi]^2)/144-(nf \[Pi]^2)/72)+(logsmt \[CapitalGamma]1F)/16+\[Gamma]1q/8) DiracDelta[-1+z]+CF (-(1/2)+nf/6+CA (-(11/12)+(11 z)/12)+1/(6 z)-(nf z)/6+z^2/3-1/2 z Log[z])+CF^2 (-2+\[Pi]^2/12+logsmt (1-z)+2 z+(\[Pi]^2 z)/12+(2-2 z) Log[1-z]+(-1+z) Log[z]-1/6 \[Pi]^2 plus[1/(1-z)])+Pqq2[z]/16)


==> program/sigma_fucntion/qqb2qqb22.m <==
(* ::Package:: *)

-(1/4) CF HSqq10 DiracDelta[-1+z]+1/8 HSqq22 DiracDelta[-1+z]+HSqq11 (-(1/2) CF logsmt DiracDelta[-1+z]+CF (1/2+z/2-plus[1/(1-z)]))+HSqq00 ((CF^2 (logsmt^2+\[Pi]^2/12)-(CF logsmt \[Beta]0)/4-\[CapitalGamma]1F/16) DiracDelta[-1+z]+CF (1/4-nf/6+1/(3 z)-z/4-(nf z)/6-z^2/3+(1/2+z/2) Log[z]+CA (11/12+(11 z)/12-11/6 plus[1/(1-z)])+1/3 nf plus[1/(1-z)])+CF^2 (-3+3 z+(-4-4 z) Log[1-z]+(3+3 z) Log[z]+logsmt (-2-2 z+4 plus[1/(1-z)])+4 plus[Log[(1-z)^2/z]/(1-z)]))


==> program/sigma_fucntion/qqb2qqb23.m <==
(* ::Package:: *)

3/8 CF HSqq11 DiracDelta[-1+z]+HSqq00 ((3 CF^2)/2+(3 CF^2 z)/2+((11 CA CF)/12-(3 CF^2 logsmt)/2-(CF nf)/6) DiracDelta[-1+z]-3 CF^2 plus[1/(1-z)])


==> program/sigma_fucntion/qqb2qqb24.m <==
(* ::Package:: *)

1/2 CF^2 HSqq00 DiracDelta[1-z]


==> program/sigma_fucntion/qqprime2qqb21.m <==
(* ::Package:: *)

HSqq00 (CF (-(1/4)+1/(12 z)+z^2/6-1/4 z Log[z])+Pqqp2[z]/32)


==> program/sigma_fucntion/qqprime2qqb22.m <==
(* ::Package:: *)

CF HSqq00 (1/8+1/(6 z)-z/8-z^2/6+(1/4+z/4) Log[z])


==> program/soft_hard/Hgg0.m <==
(* ::Package:: *)

{{1/Nc^2,1/Nc*(t1-u1)/m^2,1/Nc},{1/Nc*(t1-u1)/m^2,(t1-u1)^2/m^4,(t1-u1)/m^2},{1/Nc,(t1-u1)/m^2,1}}*m^4/(2 t1 u1)*((t1^2+u1^2)/m^4+4*mt^2/m^2-4*mt^4/(t1*u1))/.m->Mtt


==> program/soft_hard/Hqq0.m <==
(* ::Package:: *)

{{0,0},{0,2}}((t1^2+u1^2)/Mtt^4+(2mt^2)/Mtt^2)


==> program/soft_hard/I_soft.m <==
(* ::Package:: *)

I13=Lp ( -(2/\[Alpha])+Log[\[Mu]^2/\[Nu]^2]+2 Log[-(t1/(mt M))])-Lp^2/2-\[Pi]^2/12-Li2[1-(t1 u1 )/(mt^2 M^2)]
I23=Lp ( 2/\[Alpha]-Log[\[Mu]^2/\[Nu]^2]+2 Log[-(u1/(mt M))])+Lp^2/2+\[Pi]^2/12-Li2[1-(t1 u1 )/(mt^2 M^2)]
I34 = -((1+\[Beta]t^2)/\[Beta]t)Log[xs] (Lp-Li2[-xs Tan[\[Theta]/2]^2]+Li2[-1/xs Tan[(\[Theta]/2)]^2]+4 Log[xs] Log[Cos[\[Theta]/2]])
I33=2 Lp-2 Log[(t1 u1 )/(mt^2 M^2)]
I14=I13/.{t1->u1};
I24=I23/.{u1-> t1};
I44=I33;


==> program/soft_hard/color_matrices.m <==
(* ::Package:: *)

wqq00={{Nc,0},{0,CF/2}};
wqq12 = 1/Nc{{-Nc CA CF,0},{0,CF/4}};
wqq34 =wqq12;
wqq33=1/Nc{{CF Nc^2,0},{0,(Nc CF^2)/2}};
wqq44=wqq33;
wqq13=1/Nc{{0,-((CA CF)/2)},{-((CA CF)/2),CF/2 (1-CA^2/2)}};
wqq24=wqq13;
wqq14=1/Nc{{0,1/2 CA CF},{1/2 CA CF,-(1/2)CF}};
wqq23=wqq14;


wgg00={{Nc,0,0},{0,Nc/2,0},{0,0,(Nc^2-4)/(2Nc)}};
wgg34=-{{CF Nc,0,0},{0,-1/4,0},{0,0,-((Nc^2-4)/(4Nc^2))}};
wgg33=CF/(2Nc) {{2Nc^2,0,0},{0,Nc^2,0},{0,0,Nc^2-4}};
wgg44=wgg33;
wgg13=-1/8 {{0,4Nc,0},{4Nc,Nc^2,Nc^2-4},{0,Nc^2-4,Nc^2-4}};
wgg24=wgg13;
wgg14=-1/8 {{0,-4Nc,0},{-4Nc,Nc^2,-(Nc^2-4)},{0,-(Nc^2-4),Nc^2-4}};
wgg23=wgg14;
wgg12=-1/4 {{4 Nc^2,0,0},{0,Nc^2,0},{0,0,Nc^2-4}};


==> program/soft_hard/gammas_gg.m <==
(* ::Package:: *)

{{-((4 \[Alpha]s)/(3 \[Pi]))+(4 (1+xs^2) \[Alpha]s Log[xs])/(3 \[Pi] (-1+xs^2)),(\[Alpha]s Log[t1/u1])/\[Pi],0},{(2 \[Alpha]s Log[t1/u1])/\[Pi],-((4 \[Alpha]s)/(3 \[Pi]))-(3 \[Alpha]s Log[t1/u1])/(2 \[Pi])+(4 (1+xs^2) \[Alpha]s Log[xs])/(3 \[Pi] (-1+xs^2))+3/2 ((2 \[Alpha]s Log[t1/(mt s)])/\[Pi]-((1+xs^2) \[Alpha]s Log[xs])/(\[Pi] (-1+xs^2))),(5 \[Alpha]s Log[t1/u1])/(6 \[Pi])},{0,(3 \[Alpha]s Log[t1/u1])/(2 \[Pi]),-((4 \[Alpha]s)/(3 \[Pi]))-(3 \[Alpha]s Log[t1/u1])/(2 \[Pi])+(4 (1+xs^2) \[Alpha]s Log[xs])/(3 \[Pi] (-1+xs^2))+3/2 ((2 \[Alpha]s Log[t1/(mt s)])/\[Pi]-((1+xs^2) \[Alpha]s Log[xs])/(\[Pi] (-1+xs^2)))}}


==> program/soft_hard/gammas_qq.m <==
(* ::Package:: *)

{{-((2 \[Alpha]s (2 \[Beta]t+(1+\[Beta]t^2) Log[(1-\[Beta]t)/(1+\[Beta]t)]))/(3 \[Pi] \[Beta]t)),(4 \[Alpha]s Log[t1/u1])/(9 \[Pi])},{(2 \[Alpha]s Log[t1/u1])/\[Pi],(\[Alpha]s (-16 \[Beta]t+36 \[Beta]t Log[-(t1/(mt Mtt))]-8 \[Beta]t Log[t1/u1]+Log[(1-\[Beta]t)/(1+\[Beta]t)]+\[Beta]t^2 Log[(1-\[Beta]t)/(1+\[Beta]t)]))/(12 \[Pi] \[Beta]t)}}


==> program/soft_hard/hard1gg.m <==
(* ::Package:: *)

(* tree level hard function for gg *)

Hgg0 = IdentityMatrix[3];

Hgg0[[1,1]] = -1/9+1/18*x^-1*yt1^-1+1/18*x^-1*zu1^-1+4/9*xp1^-2*yt1^-1+4/9*xp1^-2*zu1^-1-4/9*xp1^-1*yt1^-1-4/9*xp1^-1*zu1^-1-2/9*yt1^-2+1/3*yt1^-1-2/9*zu1^-2+1/3*zu1^-1+1/18*x*yt1^-1+1/18*x*zu1^-1;

Hgg0[[1,2]] = -1/3+1/6*x^-1*yt1^-1-1/6*x^-1*zu1^-1-2/3*xp1^-2-2/3*xp1^-2*yt+2/3*xp1^-1+2/3*xp1^-1*yt-2/3*yt1^-2+yt1^-1+2/3*zu1^-2-zu1^-1+1/6*x*yt1^-1-1/6*x*zu1^-1;

Hgg0[[1,3]] = -1/3+1/6*x^-1*yt1^-1+1/6*x^-1*zu1^-1+4/3*xp1^-2*yt1^-1+4/3*xp1^-2*zu1^-1-4/3*xp1^-1*yt1^-1-4/3*xp1^-1*zu1^-1-2/3*yt1^-2+yt1^-1-2/3*zu1^-2+zu1^-1+1/6*x*yt1^-1+1/6*x*zu1^-1;

Hgg0[[2,1]] = Hgg0[[1,2]];

Hgg0[[2,2]] = -3+1/2*x^-1*yt1^-1+1/2*x^-1*zu1^-1-4*xp1^-4-8*xp1^-4*yt-4*xp1^-4*yt^2+8*xp1^-3+16*xp1^-3*yt+8*xp1^-3*yt^2-4*xp1^-2*yt1^-1-4*xp1^-2*zu1^-1-12*xp1^-2*yt-4*xp1^-2*yt^2+4*xp1^-1*yt1^-1+4*xp1^-1*zu1^-1-4*xp1^-1+4*xp1^-1*yt-2*yt1^-2+3*yt1^-1-2*zu1^-2+3*zu1^-1+1/2*x*yt1^-1+1/2*x*zu1^-1;

Hgg0[[2,3]] = -1+1/2*x^-1*yt1^-1-1/2*x^-1*zu1^-1-2*xp1^-2-2*xp1^-2*yt+2*xp1^-1+2*xp1^-1*yt-2*yt1^-2+3*yt1^-1+2*zu1^-2-3*zu1^-1+1/2*x*yt1^-1-1/2*x*zu1^-1;

Hgg0[[3,1]] = Hgg0[[1,3]];

Hgg0[[3,2]] = Hgg0[[2,3]];

Hgg0[[3,3]] = -1+1/2*x^-1*yt1^-1+1/2*x^-1*zu1^-1+4*xp1^-2*yt1^-1+4*xp1^-2*zu1^-1-4*xp1^-1*yt1^-1-4*xp1^-1*zu1^-1-2*yt1^-2+3*yt1^-1-2*zu1^-2+3*zu1^-1+1/2*x*yt1^-1+1/2*x*zu1^-1;


(* one loop hard function for gg *)

Hgg1half = IdentityMatrix[3];

Hgg1half[[1,1]] = +x^-1*yt^-1*(-2/27*Hmy)+x^-1*yt1^-3*(-1/27*H0my-1/27*z2)+x^-1*yt1^-2*(1/27-1/27*Hmy)+x^-1*yt1^-1*(-2/9+17/27*H0mz-Hmmz+4/27*H0my-1/3*Hmmy-8/27*Hp0x-10/27*H00x+4/3*H0mx+5/9*Hm0x-2*Hmmx+8/27*Hmy+1/3*Hmy*Hmz-10/27*H0x*Hmz+13/27*H0x*Hmy+4/3*Hmx*Hmz-2/3*Hmx*Hmy-10/27*Pi*cI*Hmz+13/27*Pi*cI*Hmy-8/27*Pi*cI*Hpx-10/27*Pi*cI*H0x+5/9*Pi*cI*Hmx-1/54*z2)+x^-1*zu1^-3*(-1/27*H0mz-1/27*z2)+x^-1*zu1^-2*(1/27-1/27*Hmz)+x^-1*zu1^-1*(-2/9+4/27*H0mz-1/3*Hmmz+17/27*H0my-Hmmy-8/27*Hp0x-10/27*H00x+4/3*H0mx+5/9*Hm0x-2*Hmmx+8/27*Hmz+1/3*Hmy*Hmz+13/27*H0x*Hmz-10/27*H0x*Hmy-2/3*Hmx*Hmz+4/3*Hmx*Hmy+13/27*Pi*cI*Hmz-10/27*Pi*cI*Hmy-8/27*Pi*cI*Hpx-10/27*Pi*cI*H0x+5/9*Pi*cI*Hmx-1/54*z2)+xp1^-3*yt1^-1*(-64/27*Hp0x-64/27*Hm0x+32/27*H0x*Hmz+32/27*H0x*Hmy+32/27*Pi*cI*Hmz+32/27*Pi*cI*Hmy-64/27*Pi*cI*Hpx-64/27*Pi*cI*Hmx+32/9*z2)+xp1^-3*zu1^-1*(-64/27*Hp0x-64/27*Hm0x+32/27*H0x*Hmz+32/27*H0x*Hmy+32/27*Pi*cI*Hmz+32/27*Pi*cI*Hmy-64/27*Pi*cI*Hpx-64/27*Pi*cI*Hmx+32/9*z2)+xp1^-2*yt1^-1*(-64/27-1/9*H0mz+8/3*Hmmz-1/9*H0my+8/3*Hmmy+32/9*Hp0x+16/27*H00x+32/9*Hm0x+32/27*Hmz+32/27*Hmy+8/3*Hmy*Hmz+8/9*H0x*Hmz+8/9*H0x*Hmy-16/3*Hmx*Hmz-16/3*Hmx*Hmy+8/9*Pi*cI*Hmz+8/9*Pi*cI*Hmy+32/9*Pi*cI*Hpx+16/27*Pi*cI*H0x+32/9*Pi*cI*Hmx+2*z2)+xp1^-2*zu1^-1*(-64/27-1/9*H0mz+8/3*Hmmz-1/9*H0my+8/3*Hmmy+32/9*Hp0x+16/27*H00x+32/9*Hm0x+32/27*Hmz+32/27*Hmy+8/3*Hmy*Hmz+8/9*H0x*Hmz+8/9*H0x*Hmy-16/3*Hmx*Hmz-16/3*Hmx*Hmy+8/9*Pi*cI*Hmz+8/9*Pi*cI*Hmy+32/9*Pi*cI*Hpx+16/27*Pi*cI*H0x+32/9*Pi*cI*Hmx+2*z2)+xp1^-2*(4/3*H0x*Hmz-4/3*H0x*Hmy-8/3*Hmx*Hmz+8/3*Hmx*Hmy+4/3*Pi*cI*Hmz-4/3*Pi*cI*Hmy)+xp1^-2*yt*(4/3*H0x*Hmz-4/3*H0x*Hmy-8/3*Hmx*Hmz+8/3*Hmx*Hmy+4/3*Pi*cI*Hmz-4/3*Pi*cI*Hmy)+xp1^-1*yt1^-2*(32/27*Hp0x+32/27*Hm0x-32/27*H0x*Hmy-32/27*Pi*cI*Hmy+32/27*Pi*cI*Hpx+32/27*Pi*cI*Hmx-16/9*z2)+xp1^-1*yt1^-1*(64/27+1/9*H0mz-8/3*Hmmz+1/9*H0my-8/3*Hmmy-80/27*Hp0x+10/27*H00x-4/3*H0mx-32/9*Hm0x-32/27*Hmz-32/27*Hmy-8/3*Hmy*Hmz-16/27*H0x*Hmz-32/27*H0x*Hmy+16/3*Hmx*Hmz+16/3*Hmx*Hmy-16/27*Pi*cI*Hmz-32/27*Pi*cI*Hmy-80/27*Pi*cI*Hpx+10/27*Pi*cI*H0x-32/9*Pi*cI*Hmx-68/27*z2)+xp1^-1*zu1^-2*(32/27*Hp0x+32/27*Hm0x-32/27*H0x*Hmz-32/27*Pi*cI*Hmz+32/27*Pi*cI*Hpx+32/27*Pi*cI*Hmx-16/9*z2)+xp1^-1*zu1^-1*(64/27+1/9*H0mz-8/3*Hmmz+1/9*H0my-8/3*Hmmy-80/27*Hp0x+10/27*H00x-4/3*H0mx-32/9*Hm0x-32/27*Hmz-32/27*Hmy-8/3*Hmy*Hmz-32/27*H0x*Hmz-16/27*H0x*Hmy+16/3*Hmx*Hmz+16/3*Hmx*Hmy-32/27*Pi*cI*Hmz-16/27*Pi*cI*Hmy-80/27*Pi*cI*Hpx+10/27*Pi*cI*H0x-32/9*Pi*cI*Hmx-68/27*z2)+xp1^-1*(16/27*Hp0x+26/27*H00x-4/3*H0mx-4/3*H0x*Hmz+4/3*H0x*Hmy+8/3*Hmx*Hmz-8/3*Hmx*Hmy-4/3*Pi*cI*Hmz+4/3*Pi*cI*Hmy+16/27*Pi*cI*Hpx+26/27*Pi*cI*H0x-14/27*z2)+xp1^-1*yt*(-4/3*H0x*Hmz+4/3*H0x*Hmy+8/3*Hmx*Hmz-8/3*Hmx*Hmy-4/3*Pi*cI*Hmz+4/3*Pi*cI*Hmy)+xm1^-3*yt1^-1*(8/3*H00x-16/3*H0mx+8/3*Pi*cI*H0x+8/3*z2)+xm1^-3*zu1^-1*(8/3*H00x-16/3*H0mx+8/3*Pi*cI*H0x+8/3*z2)+xm1^-3*(-8/3*H00x+16/3*H0mx-8/3*Pi*cI*H0x-8/3*z2)+xm1^-2*yt1^-1*(-4*H00x+8*H0mx+8/3*H0x-16/3*Hmx+8/3*Pi*cI-4*Pi*cI*H0x-4*z2)+xm1^-2*zu1^-1*(-4*H00x+8*H0mx+8/3*H0x-16/3*Hmx+8/3*Pi*cI-4*Pi*cI*H0x-4*z2)+xm1^-2*(4*H00x-8*H0mx-8/3*H0x+16/3*Hmx-8/3*Pi*cI+4*Pi*cI*H0x+4*z2)+xm1^-1*yt1^-2*(32/27*Hp0x+32/27*Hm0x-32/27*H0x*Hmy-32/27*Pi*cI*Hmy+32/27*Pi*cI*Hpx+32/27*Pi*cI*Hmx-16/9*z2)+xm1^-1*yt1^-1*(-16/9*Hp0x+2/3*H00x-4/3*H0mx-16/9*Hm0x-88/27*H0x+8/9*H0x*Hmz+8/9*H0x*Hmy+16/3*Hmx-88/27*Pi*cI+8/9*Pi*cI*Hmz+8/9*Pi*cI*Hmy-16/9*Pi*cI*Hpx+2/3*Pi*cI*H0x-16/9*Pi*cI*Hmx+10/3*z2)+xm1^-1*zu1^-2*(32/27*Hp0x+32/27*Hm0x-32/27*H0x*Hmz-32/27*Pi*cI*Hmz+32/27*Pi*cI*Hpx+32/27*Pi*cI*Hmx-16/9*z2)+xm1^-1*zu1^-1*(-16/9*Hp0x+2/3*H00x-4/3*H0mx-16/9*Hm0x-88/27*H0x+8/9*H0x*Hmz+8/9*H0x*Hmy+16/3*Hmx-88/27*Pi*cI+8/9*Pi*cI*Hmz+8/9*Pi*cI*Hmy-16/9*Pi*cI*Hpx+2/3*Pi*cI*H0x-16/9*Pi*cI*Hmx+10/3*z2)+xm1^-1*(16/27*Hp0x-2/3*H00x+4/3*H0mx+16/27*Hm0x+88/27*H0x-8/27*H0x*Hmz-8/27*H0x*Hmy-16/3*Hmx+88/27*Pi*cI-8/27*Pi*cI*Hmz-8/27*Pi*cI*Hmy+16/27*Pi*cI*Hpx-2/3*Pi*cI*H0x+16/27*Pi*cI*Hmx-14/9*z2)+yt^-2*zu1^-1*(-4/27*Hmy)+yt^-2*(-2/27*Hmy)+yt^-1*zu1^-1*(4/27+14/27*Hmy)+yt^-1*(2/27+5/27*Hmy)+zu^-2*yt1^-1*(-4/27*Hmz)+zu^-2*(-2/27*Hmz)+zu^-1*yt1^-1*(4/27+14/27*Hmz)+zu^-1*(2/27+5/27*Hmz)+yt1^-3*(-2/27*H0my-2/27*z2)+yt1^-2*(34/27-1/27*H0my-32/27*Hp0x-32/27*Hm0x-34/27*Hmy-8/3*Hmy*Hmz-40/27*H0x*Hmy+16/3*Hmx*Hmy-40/27*Pi*cI*Hmy-32/27*Pi*cI*Hpx-32/27*Pi*cI*Hmx+29/27*z2)+yt1^-1*(-16/9+11/9*H0mz-2/3*Hmmz+H0my-2*Hmmy+16/9*Hp0x-37/27*H00x+10/3*H0mx+146/27*Hm0x-20/3*Hmmx+17/27*Hmz+31/27*Hmy+2*Hmy*Hmz+26/27*H0x-68/27*H0x*Hmz+10/9*H0x*Hmy-4/3*Hmx+8/3*Hmx*Hmz-4*Hmx*Hmy+26/27*Pi*cI-68/27*Pi*cI*Hmz+10/9*Pi*cI*Hmy+16/9*Pi*cI*Hpx-37/27*Pi*cI*H0x+146/27*Pi*cI*Hmx+10/27*z2)+zu1^-3*(-2/27*H0mz-2/27*z2)+zu1^-2*(34/27-1/27*H0mz-32/27*Hp0x-32/27*Hm0x-34/27*Hmz-8/3*Hmy*Hmz-40/27*H0x*Hmz+16/3*Hmx*Hmz-40/27*Pi*cI*Hmz-32/27*Pi*cI*Hpx-32/27*Pi*cI*Hmx+29/27*z2)+zu1^-1*(-16/9+H0mz-2*Hmmz+11/9*H0my-2/3*Hmmy+16/9*Hp0x-37/27*H00x+10/3*H0mx+146/27*Hm0x-20/3*Hmmx+31/27*Hmz+17/27*Hmy+2*Hmy*Hmz+26/27*H0x+10/9*H0x*Hmz-68/27*H0x*Hmy-4/3*Hmx-4*Hmx*Hmz+8/3*Hmx*Hmy+26/27*Pi*cI+10/9*Pi*cI*Hmz-68/27*Pi*cI*Hmy+16/9*Pi*cI*Hpx-37/27*Pi*cI*H0x+146/27*Pi*cI*Hmx+10/27*z2)+yt*zu^-1*(-2/27*Hmz)+x*yt^-1*(-2/27*Hmy)+x*yt1^-3*(-1/27*H0my-1/27*z2)+x*yt1^-2*(1/27-1/27*Hmy)+x*yt1^-1*(-2/9+17/27*H0mz-Hmmz+4/27*H0my-1/3*Hmmy+8/27*Hp0x-5/27*H00x+2/3*H0mx+13/9*Hm0x-2*Hmmx+8/27*Hmy+1/3*Hmy*Hmz-26/27*H0x*Hmz+5/27*H0x*Hmy+4/3*Hmx*Hmz-2/3*Hmx*Hmy-26/27*Pi*cI*Hmz+5/27*Pi*cI*Hmy+8/27*Pi*cI*Hpx-5/27*Pi*cI*H0x+13/9*Pi*cI*Hmx-23/54*z2)+x*zu1^-3*(-1/27*H0mz-1/27*z2)+x*zu1^-2*(1/27-1/27*Hmz)+x*zu1^-1*(-2/9+4/27*H0mz-1/3*Hmmz+17/27*H0my-Hmmy+8/27*Hp0x-5/27*H00x+2/3*H0mx+13/9*Hm0x-2*Hmmx+8/27*Hmz+1/3*Hmy*Hmz+5/27*H0x*Hmz-26/27*H0x*Hmy-2/3*Hmx*Hmz+4/3*Hmx*Hmy+5/27*Pi*cI*Hmz-26/27*Pi*cI*Hmy+8/27*Pi*cI*Hpx-5/27*Pi*cI*H0x+13/9*Pi*cI*Hmx-23/54*z2)+Lmu2m2*x^-1*yt1^-1*(-4/27-1/3*Hmz+1/3*Hmy-13/27*H0x+2/3*Hmx-13/27*Pi*cI)+Lmu2m2*x^-1*zu1^-1*(-4/27+1/3*Hmz-1/3*Hmy-13/27*H0x+2/3*Hmx-13/27*Pi*cI)+Lmu2m2*xp1^-3*yt1^-1*(-32/27*H0x-32/27*Pi*cI)+Lmu2m2*xp1^-3*zu1^-1*(-32/27*H0x-32/27*Pi*cI)+Lmu2m2*xp1^-2*yt1^-1*(-32/27-8/9*H0x+16/3*Hmx-8/9*Pi*cI)+Lmu2m2*xp1^-2*zu1^-1*(-32/27-8/9*H0x+16/3*Hmx-8/9*Pi*cI)+Lmu2m2*xp1^-2*(4/3*Hmz-4/3*Hmy)+Lmu2m2*xp1^-2*yt*(4/3*Hmz-4/3*Hmy)+Lmu2m2*xp1^-1*yt1^-2*(16/27*H0x+16/27*Pi*cI)+Lmu2m2*xp1^-1*yt1^-1*(32/27+32/27*H0x-16/3*Hmx+32/27*Pi*cI)+Lmu2m2*xp1^-1*zu1^-2*(16/27*H0x+16/27*Pi*cI)+Lmu2m2*xp1^-1*zu1^-1*(32/27+32/27*H0x-16/3*Hmx+32/27*Pi*cI)+Lmu2m2*xp1^-1*(-4/3*Hmz+4/3*Hmy+8/27*H0x+8/27*Pi*cI)+Lmu2m2*xp1^-1*yt*(-4/3*Hmz+4/3*Hmy)+Lmu2m2*xm1^-1*yt1^-2*(16/27*H0x+16/27*Pi*cI)+Lmu2m2*xm1^-1*yt1^-1*(-8/9*H0x-8/9*Pi*cI)+Lmu2m2*xm1^-1*zu1^-2*(16/27*H0x+16/27*Pi*cI)+Lmu2m2*xm1^-1*zu1^-1*(-8/9*H0x-8/9*Pi*cI)+Lmu2m2*xm1^-1*(8/27*H0x+8/27*Pi*cI)+Lmu2m2*yt1^-2*(16/27+4/3*Hmz-4/3*Hmy+20/27*H0x-8/3*Hmx+20/27*Pi*cI)+Lmu2m2*yt1^-1*(-8/9-2*Hmz+2*Hmy-10/9*H0x+4*Hmx-10/9*Pi*cI)+Lmu2m2*zu1^-2*(16/27-4/3*Hmz+4/3*Hmy+20/27*H0x-8/3*Hmx+20/27*Pi*cI)+Lmu2m2*zu1^-1*(-8/9+2*Hmz-2*Hmy-10/9*H0x+4*Hmx-10/9*Pi*cI)+Lmu2m2*(8/27+2/3*Hmz-2/3*Hmy+10/27*H0x-4/3*Hmx+10/27*Pi*cI)+Lmu2m2*x*yt1^-1*(-4/27-1/3*Hmz+1/3*Hmy-5/27*H0x+2/3*Hmx-5/27*Pi*cI)+Lmu2m2*x*zu1^-1*(-4/27+1/3*Hmz-1/3*Hmy-5/27*H0x+2/3*Hmx-5/27*Pi*cI)+Lmu2m2^2*x^-1*yt1^-1*(-1/6)+Lmu2m2^2*x^-1*zu1^-1*(-1/6)+Lmu2m2^2*xp1^-2*yt1^-1*(-4/3)+Lmu2m2^2*xp1^-2*zu1^-1*(-4/3)+Lmu2m2^2*xp1^-1*yt1^-1*(4/3)+Lmu2m2^2*xp1^-1*zu1^-1*(4/3)+Lmu2m2^2*yt1^-2*(2/3)+Lmu2m2^2*yt1^-1*(-1)+Lmu2m2^2*zu1^-2*(2/3)+Lmu2m2^2*zu1^-1*(-1)+Lmu2m2^2*(1/3)+Lmu2m2^2*x*yt1^-1*(-1/6)+Lmu2m2^2*x*zu1^-1*(-1/6)+4/9-22/27*H0mz+2*Hmmz-22/27*H0my+2*Hmmy-16/27*Hp0x+10/27*H00x-4/3*H0mx-80/27*Hm0x+16/3*Hmmx-13/27*Hmz-11/27*Hmy-2/3*Hmy*Hmz-26/27*H0x+40/27*H0x*Hmz+4/27*H0x*Hmy+4/3*Hmx-8/3*Hmx*Hmz-26/27*Pi*cI+40/27*Pi*cI*Hmz+4/27*Pi*cI*Hmy-16/27*Pi*cI*Hpx+10/27*Pi*cI*H0x-80/27*Pi*cI*Hmx+23/27*z2;


Hgg1half[[1,2]] = +x^-1*yt^-1*(-2/9*Hmy)+x^-1*yt1^-3*(-1/9*H0my-1/9*z2)+x^-1*yt1^-2*(1/9-1/9*Hmy)+x^-1*yt1^-1*(-2/3+17/9*H0mz-3*Hmmz+4/9*H0my-Hmmy-8/9*Hp0x-10/9*H00x+4*H0mx+5/3*Hm0x-6*Hmmx+8/9*Hmy+Hmy*Hmz-10/9*H0x*Hmz+13/9*H0x*Hmy+4*Hmx*Hmz-2*Hmx*Hmy-10/9*Pi*cI*Hmz+13/9*Pi*cI*Hmy-8/9*Pi*cI*Hpx-10/9*Pi*cI*H0x+5/3*Pi*cI*Hmx-1/18*z2)+x^-1*zu1^-3*(1/9*H0mz+1/9*z2)+x^-1*zu1^-2*(-1/9+1/9*Hmz)+x^-1*zu1^-1*(2/3-4/9*H0mz+Hmmz-17/9*H0my+3*Hmmy+8/9*Hp0x+10/9*H00x-4*H0mx-5/3*Hm0x+6*Hmmx-8/9*Hmz-Hmy*Hmz-13/9*H0x*Hmz+10/9*H0x*Hmy+2*Hmx*Hmz-4*Hmx*Hmy-13/9*Pi*cI*Hmz+10/9*Pi*cI*Hmy+8/9*Pi*cI*Hpx+10/9*Pi*cI*H0x-5/3*Pi*cI*Hmx+1/18*z2)+xp1^-4*(8*H0x*Hmz-8*H0x*Hmy-16*Hmx*Hmz+16*Hmx*Hmy+8*Pi*cI*Hmz-8*Pi*cI*Hmy)+xp1^-4*yt*(16*H0x*Hmz-16*H0x*Hmy-32*Hmx*Hmz+32*Hmx*Hmy+16*Pi*cI*Hmz-16*Pi*cI*Hmy)+xp1^-4*yt^2*(8*H0x*Hmz-8*H0x*Hmy-16*Hmx*Hmz+16*Hmx*Hmy+8*Pi*cI*Hmz-8*Pi*cI*Hmy)+xp1^-3*yt1^-1*(32/9*H0x*Hmz-32/9*H0x*Hmy+32/9*Pi*cI*Hmz-32/9*Pi*cI*Hmy)+xp1^-3*zu1^-1*(32/9*H0x*Hmz-32/9*H0x*Hmy+32/9*Pi*cI*Hmz-32/9*Pi*cI*Hmy)+xp1^-3*(32/9*Hp0x+52/9*H00x-8*H0mx-112/9*H0x*Hmz+112/9*H0x*Hmy+32*Hmx*Hmz-32*Hmx*Hmy-112/9*Pi*cI*Hmz+112/9*Pi*cI*Hmy+32/9*Pi*cI*Hpx+52/9*Pi*cI*H0x-28/9*z2)+xp1^-3*yt*(32/9*Hp0x+52/9*H00x-8*H0mx-32*H0x*Hmz+32*H0x*Hmy+64*Hmx*Hmz-64*Hmx*Hmy-32*Pi*cI*Hmz+32*Pi*cI*Hmy+32/9*Pi*cI*Hpx+52/9*Pi*cI*H0x-28/9*z2)+xp1^-3*yt^2*(-16*H0x*Hmz+16*H0x*Hmy+32*Hmx*Hmz-32*Hmx*Hmy-16*Pi*cI*Hmz+16*Pi*cI*Hmy)+xp1^-2*yt^-2*(4/9*Hmy)+xp1^-2*yt^-1*(-4/9-14/9*Hmy)+xp1^-2*zu^-2*(-4/9*Hmz)+xp1^-2*zu^-1*(4/9+14/9*Hmz)+xp1^-2*yt1^-1*(-1/3*H0mz+8*Hmmz-5/9*H0my+8*Hmmy+16/9*H00x+32/9*Hmz-32/9*Hmy-8*Hmy*Hmz+8/3*H0x*Hmz-8/3*H0x*Hmy-16*Hmx*Hmz+16*Hmx*Hmy+8/3*Pi*cI*Hmz-8/3*Pi*cI*Hmy+16/9*Pi*cI*H0x+160/9*z2)+xp1^-2*zu1^-1*(5/9*H0mz-8*Hmmz+1/3*H0my-8*Hmmy-16/9*H00x+32/9*Hmz-32/9*Hmy+8*Hmy*Hmz+8/3*H0x*Hmz-8/3*H0x*Hmy-16*Hmx*Hmz+16*Hmx*Hmy+8/3*Pi*cI*Hmz-8/3*Pi*cI*Hmy-16/9*Pi*cI*H0x-160/9*z2)+xp1^-2*(8/3-28/3*H0mz+28*Hmmz-4/9*H0my-4*Hmmy-16/3*Hp0x-14/9*H00x-4*H0mx-16*Hm0x+32*Hmmx-4*Hmz-8/9*Hmy-4*Hmy*Hmz+20/3*H0x*Hmz+4/3*H0x*Hmy-24*Hmx*Hmz+8*Hmx*Hmy+20/3*Pi*cI*Hmz+4/3*Pi*cI*Hmy-16/3*Pi*cI*Hpx-14/9*Pi*cI*H0x-16*Pi*cI*Hmx+68/9*z2)+xp1^-2*yt*(8/3-44/9*H0mz+12*Hmmz-44/9*H0my+12*Hmmy-16/3*Hp0x-14/9*H00x-4*H0mx-16*Hm0x+32*Hmmx-22/9*Hmz-22/9*Hmy-4*Hmy*Hmz+28*H0x*Hmz-20*H0x*Hmy-56*Hmx*Hmz+40*Hmx*Hmy+28*Pi*cI*Hmz-20*Pi*cI*Hmy-16/3*Pi*cI*Hpx-14/9*Pi*cI*H0x-16*Pi*cI*Hmx+68/9*z2)+xp1^-2*yt^2*(8*H0x*Hmz-8*H0x*Hmy-16*Hmx*Hmz+16*Hmx*Hmy+8*Pi*cI*Hmz-8*Pi*cI*Hmy)+xp1^-1*yt^-2*(-4/9*Hmy)+xp1^-1*yt^-1*(4/9+14/9*Hmy)+xp1^-1*zu^-2*(4/9*Hmz)+xp1^-1*zu^-1*(-4/9-14/9*Hmz)+xp1^-1*yt1^-2*(32/9*Hp0x+32/9*Hm0x-32/9*H0x*Hmy-32/9*Pi*cI*Hmy+32/9*Pi*cI*Hpx+32/9*Pi*cI*Hmx-16/3*z2)+xp1^-1*yt1^-1*(1/3*H0mz-8*Hmmz+5/9*H0my-8*Hmmy-32/9*Hp0x+10/9*H00x-4*H0mx-16/3*Hm0x-32/9*Hmz+32/9*Hmy+8*Hmy*Hmz-16/9*H0x*Hmz+64/9*H0x*Hmy+16*Hmx*Hmz-16*Hmx*Hmy-16/9*Pi*cI*Hmz+64/9*Pi*cI*Hmy-32/9*Pi*cI*Hpx+10/9*Pi*cI*H0x-16/3*Pi*cI*Hmx-34/3*z2)+xp1^-1*zu1^-2*(-32/9*Hp0x-32/9*Hm0x+32/9*H0x*Hmz+32/9*Pi*cI*Hmz-32/9*Pi*cI*Hpx-32/9*Pi*cI*Hmx+16/3*z2)+xp1^-1*zu1^-1*(-5/9*H0mz+8*Hmmz-1/3*H0my+8*Hmmy+32/9*Hp0x-10/9*H00x+4*H0mx+16/3*Hm0x-32/9*Hmz+32/9*Hmy-8*Hmy*Hmz-64/9*H0x*Hmz+16/9*H0x*Hmy+16*Hmx*Hmz-16*Hmx*Hmy-64/9*Pi*cI*Hmz+16/9*Pi*cI*Hmy+32/9*Pi*cI*Hpx-10/9*Pi*cI*H0x+16/3*Pi*cI*Hmx+34/3*z2)+xp1^-1*(-8/3+28/3*H0mz-28*Hmmz+4/9*H0my+4*Hmmy+40/9*Hp0x+2/3*H00x+4*H0mx+152/9*Hm0x-32*Hmmx+4*Hmz+8/9*Hmy+4*Hmy*Hmz+8/9*H0x-40/9*H0x*Hmz-40/9*H0x*Hmy+8*Hmx*Hmz+8*Hmx*Hmy+8/9*Pi*cI-40/9*Pi*cI*Hmz-40/9*Pi*cI*Hmy+40/9*Pi*cI*Hpx+2/3*Pi*cI*H0x+152/9*Pi*cI*Hmx-16/3*z2)+xp1^-1*yt*(-8/3+44/9*H0mz-12*Hmmz+44/9*H0my-12*Hmmy+8/3*Hp0x-20/9*H00x+8*H0mx+152/9*Hm0x-32*Hmmx+22/9*Hmz+22/9*Hmy+4*Hmy*Hmz+8/9*H0x-112/9*H0x*Hmz+32/9*H0x*Hmy+24*Hmx*Hmz-8*Hmx*Hmy+8/9*Pi*cI-112/9*Pi*cI*Hmz+32/9*Pi*cI*Hmy+8/3*Pi*cI*Hpx-20/9*Pi*cI*H0x+152/9*Pi*cI*Hmx-34/9*z2)+xm1^-3*yt1^-1*(8*H00x-16*H0mx+8*Pi*cI*H0x+8*z2)+xm1^-3*zu1^-1*(-8*H00x+16*H0mx-8*Pi*cI*H0x-8*z2)+xm1^-3*(-4*H00x+8*H0mx-4*Pi*cI*H0x-4*z2)+xm1^-3*yt*(4*H00x-8*H0mx+4*Pi*cI*H0x+4*z2)+xm1^-2*yt1^-1*(-12*H00x+24*H0mx+8*H0x-16*Hmx+8*Pi*cI-12*Pi*cI*H0x-12*z2)+xm1^-2*zu1^-1*(12*H00x-24*H0mx-8*H0x+16*Hmx-8*Pi*cI+12*Pi*cI*H0x+12*z2)+xm1^-2*(6*H00x-12*H0mx-4*H0x+8*Hmx-4*Pi*cI+6*Pi*cI*H0x+6*z2)+xm1^-2*yt*(-6*H00x+12*H0mx+4*H0x-8*Hmx+4*Pi*cI-6*Pi*cI*H0x-6*z2)+xm1^-1*yt1^-2*(32/9*Hp0x+32/9*Hm0x-32/9*H0x*Hmy-32/9*Pi*cI*Hmy+32/9*Pi*cI*Hpx+32/9*Pi*cI*Hmx-16/3*z2)+xm1^-1*yt1^-1*(-64/9*Hp0x+2*H00x-4*H0mx-64/9*Hm0x-88/9*H0x+8/3*H0x*Hmz+40/9*H0x*Hmy+16*Hmx-88/9*Pi*cI+8/3*Pi*cI*Hmz+40/9*Pi*cI*Hmy-64/9*Pi*cI*Hpx+2*Pi*cI*H0x-64/9*Pi*cI*Hmx+38/3*z2)+xm1^-1*zu1^-2*(-32/9*Hp0x-32/9*Hm0x+32/9*H0x*Hmz+32/9*Pi*cI*Hmz-32/9*Pi*cI*Hpx-32/9*Pi*cI*Hmx+16/3*z2)+xm1^-1*zu1^-1*(64/9*Hp0x-2*H00x+4*H0mx+64/9*Hm0x+88/9*H0x-40/9*H0x*Hmz-8/3*H0x*Hmy-16*Hmx+88/9*Pi*cI-40/9*Pi*cI*Hmz-8/3*Pi*cI*Hmy+64/9*Pi*cI*Hpx-2*Pi*cI*H0x+64/9*Pi*cI*Hmx-38/3*z2)+xm1^-1*(8/9*Hp0x-2*H00x+4*H0mx+8/9*Hm0x+44/9*H0x-4/9*H0x*Hmz-4/9*H0x*Hmy-8*Hmx+44/9*Pi*cI-4/9*Pi*cI*Hmz-4/9*Pi*cI*Hmy+8/9*Pi*cI*Hpx-2*Pi*cI*H0x+8/9*Pi*cI*Hmx-10/3*z2)+xm1^-1*yt*(-8/9*Hp0x-8/9*Hm0x-44/9*H0x+4/9*H0x*Hmz+4/9*H0x*Hmy+8*Hmx-44/9*Pi*cI+4/9*Pi*cI*Hmz+4/9*Pi*cI*Hmy-8/9*Pi*cI*Hpx-8/9*Pi*cI*Hmx+4/3*z2)+yt^-2*zu1^-1*(4/9*Hmy)+yt^-2*(-2/9*Hmy)+yt^-1*zu1^-1*(-4/9-14/9*Hmy)+yt^-1*(2/9+Hmy)+zu^-2*yt1^-1*(-4/9*Hmz)+zu^-2*(2/9*Hmz)+zu^-1*yt1^-1*(4/9+14/9*Hmz)+zu^-1*(-2/9-Hmz)+yt1^-3*(-2/9*H0my-2/9*z2)+yt1^-2*(34/9+1/9*H0my-32/9*Hp0x-32/9*Hm0x-34/9*Hmy-8*Hmy*Hmz-40/9*H0x*Hmy+16*Hmx*Hmy-40/9*Pi*cI*Hmy-32/9*Pi*cI*Hpx-32/9*Pi*cI*Hmx+31/9*z2)+yt1^-1*(-50/9+11/3*H0mz-2*Hmmz+3*H0my-6*Hmmy+16/3*Hp0x-37/9*H00x+10*H0mx+146/9*Hm0x-20*Hmmx+17/9*Hmz+11/3*Hmy+6*Hmy*Hmz+26/9*H0x-68/9*H0x*Hmz+10/3*H0x*Hmy-4*Hmx+8*Hmx*Hmz-12*Hmx*Hmy+26/9*Pi*cI-68/9*Pi*cI*Hmz+10/3*Pi*cI*Hmy+16/3*Pi*cI*Hpx-37/9*Pi*cI*H0x+146/9*Pi*cI*Hmx+10/9*z2)+zu1^-3*(2/9*H0mz+2/9*z2)+zu1^-2*(-34/9-1/9*H0mz+32/9*Hp0x+32/9*Hm0x+34/9*Hmz+8*Hmy*Hmz+40/9*H0x*Hmz-16*Hmx*Hmz+40/9*Pi*cI*Hmz+32/9*Pi*cI*Hpx+32/9*Pi*cI*Hmx-31/9*z2)+zu1^-1*(50/9-3*H0mz+6*Hmmz-11/3*H0my+2*Hmmy-16/3*Hp0x+37/9*H00x-10*H0mx-146/9*Hm0x+20*Hmmx-11/3*Hmz-17/9*Hmy-6*Hmy*Hmz-26/9*H0x-10/3*H0x*Hmz+68/9*H0x*Hmy+4*Hmx+12*Hmx*Hmz-8*Hmx*Hmy-26/9*Pi*cI-10/3*Pi*cI*Hmz+68/9*Pi*cI*Hmy-16/3*Pi*cI*Hpx+37/9*Pi*cI*H0x-146/9*Pi*cI*Hmx-10/9*z2)+yt*zu^-1*(2/9*Hmz)+x*yt^-1*(-2/9*Hmy)+x*yt1^-3*(-1/9*H0my-1/9*z2)+x*yt1^-2*(1/9-1/9*Hmy)+x*yt1^-1*(-2/3+17/9*H0mz-3*Hmmz+4/9*H0my-Hmmy+8/9*Hp0x-5/9*H00x+2*H0mx+13/3*Hm0x-6*Hmmx+8/9*Hmy+Hmy*Hmz-26/9*H0x*Hmz+5/9*H0x*Hmy+4*Hmx*Hmz-2*Hmx*Hmy-26/9*Pi*cI*Hmz+5/9*Pi*cI*Hmy+8/9*Pi*cI*Hpx-5/9*Pi*cI*H0x+13/3*Pi*cI*Hmx-23/18*z2)+x*zu1^-3*(1/9*H0mz+1/9*z2)+x*zu1^-2*(-1/9+1/9*Hmz)+x*zu1^-1*(2/3-4/9*H0mz+Hmmz-17/9*H0my+3*Hmmy-8/9*Hp0x+5/9*H00x-2*H0mx-13/3*Hm0x+6*Hmmx-8/9*Hmz-Hmy*Hmz-5/9*H0x*Hmz+26/9*H0x*Hmy+2*Hmx*Hmz-4*Hmx*Hmy-5/9*Pi*cI*Hmz+26/9*Pi*cI*Hmy-8/9*Pi*cI*Hpx+5/9*Pi*cI*H0x-13/3*Pi*cI*Hmx+23/18*z2)+Lmu2m2*x^-1*yt1^-1*(-4/9-Hmz+Hmy-13/9*H0x+2*Hmx-13/9*Pi*cI)+Lmu2m2*x^-1*zu1^-1*(4/9-Hmz+Hmy+13/9*H0x-2*Hmx+13/9*Pi*cI)+Lmu2m2*xp1^-4*(8*Hmz-8*Hmy)+Lmu2m2*xp1^-4*yt*(16*Hmz-16*Hmy)+Lmu2m2*xp1^-4*yt^2*(8*Hmz-8*Hmy)+Lmu2m2*xp1^-3*(-16*Hmz+16*Hmy+16/9*H0x+16/9*Pi*cI)+Lmu2m2*xp1^-3*yt*(-32*Hmz+32*Hmy+16/9*H0x+16/9*Pi*cI)+Lmu2m2*xp1^-3*yt^2*(-16*Hmz+16*Hmy)+Lmu2m2*xp1^-2*yt1^-1*(8*Hmz-8*Hmy)+Lmu2m2*xp1^-2*zu1^-1*(8*Hmz-8*Hmy)+Lmu2m2*xp1^-2*(16/9+4/3*H0x-8*Hmx+4/3*Pi*cI)+Lmu2m2*xp1^-2*yt*(16/9+24*Hmz-24*Hmy+4/3*H0x-8*Hmx+4/3*Pi*cI)+Lmu2m2*xp1^-2*yt^2*(8*Hmz-8*Hmy)+Lmu2m2*xp1^-1*yt1^-2*(16/9*H0x+16/9*Pi*cI)+Lmu2m2*xp1^-1*yt1^-1*(-8*Hmz+8*Hmy-16/9*H0x-16/9*Pi*cI)+Lmu2m2*xp1^-1*zu1^-2*(-16/9*H0x-16/9*Pi*cI)+Lmu2m2*xp1^-1*zu1^-1*(-8*Hmz+8*Hmy+16/9*H0x+16/9*Pi*cI)+Lmu2m2*xp1^-1*(-16/9+8*Hmz-8*Hmy-16/9*H0x+8*Hmx-16/9*Pi*cI)+Lmu2m2*xp1^-1*yt*(-16/9-8*Hmz+8*Hmy-8/3*H0x+8*Hmx-8/3*Pi*cI)+Lmu2m2*xm1^-1*yt1^-2*(16/9*H0x+16/9*Pi*cI)+Lmu2m2*xm1^-1*yt1^-1*(-32/9*H0x-32/9*Pi*cI)+Lmu2m2*xm1^-1*zu1^-2*(-16/9*H0x-16/9*Pi*cI)+Lmu2m2*xm1^-1*zu1^-1*(32/9*H0x+32/9*Pi*cI)+Lmu2m2*xm1^-1*(4/9*H0x+4/9*Pi*cI)+Lmu2m2*xm1^-1*yt*(-4/9*H0x-4/9*Pi*cI)+Lmu2m2*yt1^-2*(16/9+4*Hmz-4*Hmy+20/9*H0x-8*Hmx+20/9*Pi*cI)+Lmu2m2*yt1^-1*(-8/3-6*Hmz+6*Hmy-10/3*H0x+12*Hmx-10/3*Pi*cI)+Lmu2m2*zu1^-2*(-16/9+4*Hmz-4*Hmy-20/9*H0x+8*Hmx-20/9*Pi*cI)+Lmu2m2*zu1^-1*(8/3-6*Hmz+6*Hmy+10/3*H0x-12*Hmx+10/3*Pi*cI)+Lmu2m2*(8/9+6*Hmz-6*Hmy+10/9*H0x-4*Hmx+10/9*Pi*cI)+Lmu2m2*x*yt1^-1*(-4/9-Hmz+Hmy-5/9*H0x+2*Hmx-5/9*Pi*cI)+Lmu2m2*x*zu1^-1*(4/9-Hmz+Hmy+5/9*H0x-2*Hmx+5/9*Pi*cI)+Lmu2m2^2*x^-1*yt1^-1*(-1/2)+Lmu2m2^2*x^-1*zu1^-1*(1/2)+Lmu2m2^2*xp1^-2*(2)+Lmu2m2^2*xp1^-2*yt*(2)+Lmu2m2^2*xp1^-1*(-2)+Lmu2m2^2*xp1^-1*yt*(-2)+Lmu2m2^2*yt1^-2*(2)+Lmu2m2^2*yt1^-1*(-3)+Lmu2m2^2*zu1^-2*(-2)+Lmu2m2^2*zu1^-1*(3)+Lmu2m2^2*(1)+Lmu2m2^2*x*yt1^-1*(-1/2)+Lmu2m2^2*x*zu1^-1*(1/2)+4/3-16/3*H0mz+10*Hmmz+4/9*H0my+2*Hmmy-16/9*Hp0x+10/9*H00x-4*H0mx-80/9*Hm0x+16*Hmmx+1/3*Hmz-23/9*Hmy-2*Hmy*Hmz-26/9*H0x+34/3*H0x*Hmz-58/9*H0x*Hmy+4*Hmx-20*Hmx*Hmz+12*Hmx*Hmy-26/9*Pi*cI+34/3*Pi*cI*Hmz-58/9*Pi*cI*Hmy-16/9*Pi*cI*Hpx+10/9*Pi*cI*H0x-80/9*Pi*cI*Hmx+23/9*z2;


Hgg1half[[1,3]] = +x^-1*yt^-1*(-2/9*Hmy)+x^-1*yt1^-3*(-1/9*H0my-1/9*z2)+x^-1*yt1^-2*(1/9-1/9*Hmy)+x^-1*yt1^-1*(-2/3+17/9*H0mz-3*Hmmz+4/9*H0my-Hmmy-8/9*Hp0x-10/9*H00x+4*H0mx+5/3*Hm0x-6*Hmmx+8/9*Hmy+Hmy*Hmz-10/9*H0x*Hmz+13/9*H0x*Hmy+4*Hmx*Hmz-2*Hmx*Hmy-10/9*Pi*cI*Hmz+13/9*Pi*cI*Hmy-8/9*Pi*cI*Hpx-10/9*Pi*cI*H0x+5/3*Pi*cI*Hmx-1/18*z2)+x^-1*zu1^-3*(-1/9*H0mz-1/9*z2)+x^-1*zu1^-2*(1/9-1/9*Hmz)+x^-1*zu1^-1*(-2/3+4/9*H0mz-Hmmz+17/9*H0my-3*Hmmy-8/9*Hp0x-10/9*H00x+4*H0mx+5/3*Hm0x-6*Hmmx+8/9*Hmz+Hmy*Hmz+13/9*H0x*Hmz-10/9*H0x*Hmy-2*Hmx*Hmz+4*Hmx*Hmy+13/9*Pi*cI*Hmz-10/9*Pi*cI*Hmy-8/9*Pi*cI*Hpx-10/9*Pi*cI*H0x+5/3*Pi*cI*Hmx-1/18*z2)+xp1^-3*yt1^-1*(-64/9*Hp0x-64/9*Hm0x+32/9*H0x*Hmz+32/9*H0x*Hmy+32/9*Pi*cI*Hmz+32/9*Pi*cI*Hmy-64/9*Pi*cI*Hpx-64/9*Pi*cI*Hmx+32/3*z2)+xp1^-3*zu1^-1*(-64/9*Hp0x-64/9*Hm0x+32/9*H0x*Hmz+32/9*H0x*Hmy+32/9*Pi*cI*Hmz+32/9*Pi*cI*Hmy-64/9*Pi*cI*Hpx-64/9*Pi*cI*Hmx+32/3*z2)+xp1^-2*yt1^-1*(-64/9-1/3*H0mz+8*Hmmz-1/3*H0my+8*Hmmy+32/3*Hp0x+16/9*H00x+32/3*Hm0x+32/9*Hmz+32/9*Hmy+8*Hmy*Hmz+8/3*H0x*Hmz+8/3*H0x*Hmy-16*Hmx*Hmz-16*Hmx*Hmy+8/3*Pi*cI*Hmz+8/3*Pi*cI*Hmy+32/3*Pi*cI*Hpx+16/9*Pi*cI*H0x+32/3*Pi*cI*Hmx+6*z2)+xp1^-2*zu1^-1*(-64/9-1/3*H0mz+8*Hmmz-1/3*H0my+8*Hmmy+32/3*Hp0x+16/9*H00x+32/3*Hm0x+32/9*Hmz+32/9*Hmy+8*Hmy*Hmz+8/3*H0x*Hmz+8/3*H0x*Hmy-16*Hmx*Hmz-16*Hmx*Hmy+8/3*Pi*cI*Hmz+8/3*Pi*cI*Hmy+32/3*Pi*cI*Hpx+16/9*Pi*cI*H0x+32/3*Pi*cI*Hmx+6*z2)+xp1^-2*(4*H0x*Hmz-4*H0x*Hmy-8*Hmx*Hmz+8*Hmx*Hmy+4*Pi*cI*Hmz-4*Pi*cI*Hmy)+xp1^-2*yt*(4*H0x*Hmz-4*H0x*Hmy-8*Hmx*Hmz+8*Hmx*Hmy+4*Pi*cI*Hmz-4*Pi*cI*Hmy)+xp1^-1*yt1^-2*(32/9*Hp0x+32/9*Hm0x-32/9*H0x*Hmy-32/9*Pi*cI*Hmy+32/9*Pi*cI*Hpx+32/9*Pi*cI*Hmx-16/3*z2)+xp1^-1*yt1^-1*(64/9+1/3*H0mz-8*Hmmz+1/3*H0my-8*Hmmy-80/9*Hp0x+10/9*H00x-4*H0mx-32/3*Hm0x-32/9*Hmz-32/9*Hmy-8*Hmy*Hmz-16/9*H0x*Hmz-32/9*H0x*Hmy+16*Hmx*Hmz+16*Hmx*Hmy-16/9*Pi*cI*Hmz-32/9*Pi*cI*Hmy-80/9*Pi*cI*Hpx+10/9*Pi*cI*H0x-32/3*Pi*cI*Hmx-68/9*z2)+xp1^-1*zu1^-2*(32/9*Hp0x+32/9*Hm0x-32/9*H0x*Hmz-32/9*Pi*cI*Hmz+32/9*Pi*cI*Hpx+32/9*Pi*cI*Hmx-16/3*z2)+xp1^-1*zu1^-1*(64/9+1/3*H0mz-8*Hmmz+1/3*H0my-8*Hmmy-80/9*Hp0x+10/9*H00x-4*H0mx-32/3*Hm0x-32/9*Hmz-32/9*Hmy-8*Hmy*Hmz-32/9*H0x*Hmz-16/9*H0x*Hmy+16*Hmx*Hmz+16*Hmx*Hmy-32/9*Pi*cI*Hmz-16/9*Pi*cI*Hmy-80/9*Pi*cI*Hpx+10/9*Pi*cI*H0x-32/3*Pi*cI*Hmx-68/9*z2)+xp1^-1*(16/9*Hp0x+26/9*H00x-4*H0mx-4*H0x*Hmz+4*H0x*Hmy+8*Hmx*Hmz-8*Hmx*Hmy-4*Pi*cI*Hmz+4*Pi*cI*Hmy+16/9*Pi*cI*Hpx+26/9*Pi*cI*H0x-14/9*z2)+xp1^-1*yt*(-4*H0x*Hmz+4*H0x*Hmy+8*Hmx*Hmz-8*Hmx*Hmy-4*Pi*cI*Hmz+4*Pi*cI*Hmy)+xm1^-3*yt1^-1*(8*H00x-16*H0mx+8*Pi*cI*H0x+8*z2)+xm1^-3*zu1^-1*(8*H00x-16*H0mx+8*Pi*cI*H0x+8*z2)+xm1^-3*(-8*H00x+16*H0mx-8*Pi*cI*H0x-8*z2)+xm1^-2*yt1^-1*(-12*H00x+24*H0mx+8*H0x-16*Hmx+8*Pi*cI-12*Pi*cI*H0x-12*z2)+xm1^-2*zu1^-1*(-12*H00x+24*H0mx+8*H0x-16*Hmx+8*Pi*cI-12*Pi*cI*H0x-12*z2)+xm1^-2*(12*H00x-24*H0mx-8*H0x+16*Hmx-8*Pi*cI+12*Pi*cI*H0x+12*z2)+xm1^-1*yt1^-2*(32/9*Hp0x+32/9*Hm0x-32/9*H0x*Hmy-32/9*Pi*cI*Hmy+32/9*Pi*cI*Hpx+32/9*Pi*cI*Hmx-16/3*z2)+xm1^-1*yt1^-1*(-16/3*Hp0x+2*H00x-4*H0mx-16/3*Hm0x-88/9*H0x+8/3*H0x*Hmz+8/3*H0x*Hmy+16*Hmx-88/9*Pi*cI+8/3*Pi*cI*Hmz+8/3*Pi*cI*Hmy-16/3*Pi*cI*Hpx+2*Pi*cI*H0x-16/3*Pi*cI*Hmx+10*z2)+xm1^-1*zu1^-2*(32/9*Hp0x+32/9*Hm0x-32/9*H0x*Hmz-32/9*Pi*cI*Hmz+32/9*Pi*cI*Hpx+32/9*Pi*cI*Hmx-16/3*z2)+xm1^-1*zu1^-1*(-16/3*Hp0x+2*H00x-4*H0mx-16/3*Hm0x-88/9*H0x+8/3*H0x*Hmz+8/3*H0x*Hmy+16*Hmx-88/9*Pi*cI+8/3*Pi*cI*Hmz+8/3*Pi*cI*Hmy-16/3*Pi*cI*Hpx+2*Pi*cI*H0x-16/3*Pi*cI*Hmx+10*z2)+xm1^-1*(16/9*Hp0x-2*H00x+4*H0mx+16/9*Hm0x+88/9*H0x-8/9*H0x*Hmz-8/9*H0x*Hmy-16*Hmx+88/9*Pi*cI-8/9*Pi*cI*Hmz-8/9*Pi*cI*Hmy+16/9*Pi*cI*Hpx-2*Pi*cI*H0x+16/9*Pi*cI*Hmx-14/3*z2)+yt^-2*zu1^-1*(-4/9*Hmy)+yt^-2*(-2/9*Hmy)+yt^-1*zu1^-1*(4/9+14/9*Hmy)+yt^-1*(2/9+5/9*Hmy)+zu^-2*yt1^-1*(-4/9*Hmz)+zu^-2*(-2/9*Hmz)+zu^-1*yt1^-1*(4/9+14/9*Hmz)+zu^-1*(2/9+5/9*Hmz)+yt1^-3*(-2/9*H0my-2/9*z2)+yt1^-2*(34/9-1/9*H0my-32/9*Hp0x-32/9*Hm0x-34/9*Hmy-8*Hmy*Hmz-40/9*H0x*Hmy+16*Hmx*Hmy-40/9*Pi*cI*Hmy-32/9*Pi*cI*Hpx-32/9*Pi*cI*Hmx+29/9*z2)+yt1^-1*(-16/3+11/3*H0mz-2*Hmmz+3*H0my-6*Hmmy+16/3*Hp0x-37/9*H00x+10*H0mx+146/9*Hm0x-20*Hmmx+17/9*Hmz+31/9*Hmy+6*Hmy*Hmz+26/9*H0x-68/9*H0x*Hmz+10/3*H0x*Hmy-4*Hmx+8*Hmx*Hmz-12*Hmx*Hmy+26/9*Pi*cI-68/9*Pi*cI*Hmz+10/3*Pi*cI*Hmy+16/3*Pi*cI*Hpx-37/9*Pi*cI*H0x+146/9*Pi*cI*Hmx+10/9*z2)+zu1^-3*(-2/9*H0mz-2/9*z2)+zu1^-2*(34/9-1/9*H0mz-32/9*Hp0x-32/9*Hm0x-34/9*Hmz-8*Hmy*Hmz-40/9*H0x*Hmz+16*Hmx*Hmz-40/9*Pi*cI*Hmz-32/9*Pi*cI*Hpx-32/9*Pi*cI*Hmx+29/9*z2)+zu1^-1*(-16/3+3*H0mz-6*Hmmz+11/3*H0my-2*Hmmy+16/3*Hp0x-37/9*H00x+10*H0mx+146/9*Hm0x-20*Hmmx+31/9*Hmz+17/9*Hmy+6*Hmy*Hmz+26/9*H0x+10/3*H0x*Hmz-68/9*H0x*Hmy-4*Hmx-12*Hmx*Hmz+8*Hmx*Hmy+26/9*Pi*cI+10/3*Pi*cI*Hmz-68/9*Pi*cI*Hmy+16/3*Pi*cI*Hpx-37/9*Pi*cI*H0x+146/9*Pi*cI*Hmx+10/9*z2)+yt*zu^-1*(-2/9*Hmz)+x*yt^-1*(-2/9*Hmy)+x*yt1^-3*(-1/9*H0my-1/9*z2)+x*yt1^-2*(1/9-1/9*Hmy)+x*yt1^-1*(-2/3+17/9*H0mz-3*Hmmz+4/9*H0my-Hmmy+8/9*Hp0x-5/9*H00x+2*H0mx+13/3*Hm0x-6*Hmmx+8/9*Hmy+Hmy*Hmz-26/9*H0x*Hmz+5/9*H0x*Hmy+4*Hmx*Hmz-2*Hmx*Hmy-26/9*Pi*cI*Hmz+5/9*Pi*cI*Hmy+8/9*Pi*cI*Hpx-5/9*Pi*cI*H0x+13/3*Pi*cI*Hmx-23/18*z2)+x*zu1^-3*(-1/9*H0mz-1/9*z2)+x*zu1^-2*(1/9-1/9*Hmz)+x*zu1^-1*(-2/3+4/9*H0mz-Hmmz+17/9*H0my-3*Hmmy+8/9*Hp0x-5/9*H00x+2*H0mx+13/3*Hm0x-6*Hmmx+8/9*Hmz+Hmy*Hmz+5/9*H0x*Hmz-26/9*H0x*Hmy-2*Hmx*Hmz+4*Hmx*Hmy+5/9*Pi*cI*Hmz-26/9*Pi*cI*Hmy+8/9*Pi*cI*Hpx-5/9*Pi*cI*H0x+13/3*Pi*cI*Hmx-23/18*z2)+Lmu2m2*x^-1*yt1^-1*(-4/9-Hmz+Hmy-13/9*H0x+2*Hmx-13/9*Pi*cI)+Lmu2m2*x^-1*zu1^-1*(-4/9+Hmz-Hmy-13/9*H0x+2*Hmx-13/9*Pi*cI)+Lmu2m2*xp1^-3*yt1^-1*(-32/9*H0x-32/9*Pi*cI)+Lmu2m2*xp1^-3*zu1^-1*(-32/9*H0x-32/9*Pi*cI)+Lmu2m2*xp1^-2*yt1^-1*(-32/9-8/3*H0x+16*Hmx-8/3*Pi*cI)+Lmu2m2*xp1^-2*zu1^-1*(-32/9-8/3*H0x+16*Hmx-8/3*Pi*cI)+Lmu2m2*xp1^-2*(4*Hmz-4*Hmy)+Lmu2m2*xp1^-2*yt*(4*Hmz-4*Hmy)+Lmu2m2*xp1^-1*yt1^-2*(16/9*H0x+16/9*Pi*cI)+Lmu2m2*xp1^-1*yt1^-1*(32/9+32/9*H0x-16*Hmx+32/9*Pi*cI)+Lmu2m2*xp1^-1*zu1^-2*(16/9*H0x+16/9*Pi*cI)+Lmu2m2*xp1^-1*zu1^-1*(32/9+32/9*H0x-16*Hmx+32/9*Pi*cI)+Lmu2m2*xp1^-1*(-4*Hmz+4*Hmy+8/9*H0x+8/9*Pi*cI)+Lmu2m2*xp1^-1*yt*(-4*Hmz+4*Hmy)+Lmu2m2*xm1^-1*yt1^-2*(16/9*H0x+16/9*Pi*cI)+Lmu2m2*xm1^-1*yt1^-1*(-8/3*H0x-8/3*Pi*cI)+Lmu2m2*xm1^-1*zu1^-2*(16/9*H0x+16/9*Pi*cI)+Lmu2m2*xm1^-1*zu1^-1*(-8/3*H0x-8/3*Pi*cI)+Lmu2m2*xm1^-1*(8/9*H0x+8/9*Pi*cI)+Lmu2m2*yt1^-2*(16/9+4*Hmz-4*Hmy+20/9*H0x-8*Hmx+20/9*Pi*cI)+Lmu2m2*yt1^-1*(-8/3-6*Hmz+6*Hmy-10/3*H0x+12*Hmx-10/3*Pi*cI)+Lmu2m2*zu1^-2*(16/9-4*Hmz+4*Hmy+20/9*H0x-8*Hmx+20/9*Pi*cI)+Lmu2m2*zu1^-1*(-8/3+6*Hmz-6*Hmy-10/3*H0x+12*Hmx-10/3*Pi*cI)+Lmu2m2*(8/9+2*Hmz-2*Hmy+10/9*H0x-4*Hmx+10/9*Pi*cI)+Lmu2m2*x*yt1^-1*(-4/9-Hmz+Hmy-5/9*H0x+2*Hmx-5/9*Pi*cI)+Lmu2m2*x*zu1^-1*(-4/9+Hmz-Hmy-5/9*H0x+2*Hmx-5/9*Pi*cI)+Lmu2m2^2*x^-1*yt1^-1*(-1/2)+Lmu2m2^2*x^-1*zu1^-1*(-1/2)+Lmu2m2^2*xp1^-2*yt1^-1*(-4)+Lmu2m2^2*xp1^-2*zu1^-1*(-4)+Lmu2m2^2*xp1^-1*yt1^-1*(4)+Lmu2m2^2*xp1^-1*zu1^-1*(4)+Lmu2m2^2*yt1^-2*(2)+Lmu2m2^2*yt1^-1*(-3)+Lmu2m2^2*zu1^-2*(2)+Lmu2m2^2*zu1^-1*(-3)+Lmu2m2^2*(1)+Lmu2m2^2*x*yt1^-1*(-1/2)+Lmu2m2^2*x*zu1^-1*(-1/2)+4/3-22/9*H0mz+6*Hmmz-22/9*H0my+6*Hmmy-16/9*Hp0x+10/9*H00x-4*H0mx-80/9*Hm0x+16*Hmmx-13/9*Hmz-11/9*Hmy-2*Hmy*Hmz-26/9*H0x+40/9*H0x*Hmz+4/9*H0x*Hmy+4*Hmx-8*Hmx*Hmz-26/9*Pi*cI+40/9*Pi*cI*Hmz+4/9*Pi*cI*Hmy-16/9*Pi*cI*Hpx+10/9*Pi*cI*H0x-80/9*Pi*cI*Hmx+23/9*z2;


Hgg1half[[2,1]] = +x^-1*yt^-1*(-2/9*Hmy)+x^-1*yt1^-3*(-1/9*H0my-1/9*z2)+x^-1*yt1^-2*(1/9-1/9*Hmy)+x^-1*yt1^-1*(-2/3-8/9*H0mz+2*Hmmz+4/9*H0my-Hmmy+1/9*Hp0x+10/9*H00x-2*H0mx-5/9*Hm0x+Hmmx+8/9*Hmy+10/9*H0x*Hmz+4/9*H0x*Hmy-2*Hmx*Hmz-Hmx*Hmy+10/9*Pi*cI*Hmz+4/9*Pi*cI*Hmy+1/9*Pi*cI*Hpx+10/9*Pi*cI*H0x-5/9*Pi*cI*Hmx+49/18*z2)+x^-1*zu1^-3*(1/9*H0mz+1/9*z2)+x^-1*zu1^-2*(-1/9+1/9*Hmz)+x^-1*zu1^-1*(2/3-4/9*H0mz+Hmmz+8/9*H0my-2*Hmmy-1/9*Hp0x-10/9*H00x+2*H0mx+5/9*Hm0x-Hmmx-8/9*Hmz-4/9*H0x*Hmz-10/9*H0x*Hmy+Hmx*Hmz+2*Hmx*Hmy-4/9*Pi*cI*Hmz-10/9*Pi*cI*Hmy-1/9*Pi*cI*Hpx-10/9*Pi*cI*H0x+5/9*Pi*cI*Hmx-49/18*z2)+xp1^-3*yt1^-1*(-8/3*H0x+4/9*H0x*Hmz-4/9*H0x*Hmy-8/3*Pi*cI+4/9*Pi*cI*Hmz-4/9*Pi*cI*Hmy)+xp1^-3*zu1^-1*(8/3*H0x+4/9*H0x*Hmz-4/9*H0x*Hmy+8/3*Pi*cI+4/9*Pi*cI*Hmz-4/9*Pi*cI*Hmy)+xp1^-3*(-4/9*Hp0x-2/9*H00x-4/9*H0x-4/9*Pi*cI-4/9*Pi*cI*Hpx-2/9*Pi*cI*H0x+8/9*z2)+xp1^-3*yt*(-4/9*Hp0x-2/9*H00x-4/9*H0x-4/9*Pi*cI-4/9*Pi*cI*Hpx-2/9*Pi*cI*H0x+8/9*z2)+xp1^-2*yt1^-1*(-8/3+1/3*H0mz-1/3*H0my-2/3*H00x-32/9*Hmz+32/9*Hmy+4*H0x-14/3*H0x*Hmz+14/3*H0x*Hmy+8*Hmx*Hmz-8*Hmx*Hmy+4*Pi*cI-14/3*Pi*cI*Hmz+14/3*Pi*cI*Hmy-2/3*Pi*cI*H0x+2*z2)+xp1^-2*zu1^-1*(8/3+1/3*H0mz-1/3*H0my+2/3*H00x-32/9*Hmz+32/9*Hmy-4*H0x-14/3*H0x*Hmz+14/3*H0x*Hmy+8*Hmx*Hmz-8*Hmx*Hmy-4*Pi*cI-14/3*Pi*cI*Hmz+14/3*Pi*cI*Hmy+2/3*Pi*cI*H0x-2*z2)+xp1^-2*(32/9+2/3*Hp0x+1/3*H00x+8/3*H0x-2*H0x*Hmz-2*H0x*Hmy-4*Hmx+4*Hmx*Hmz+4*Hmx*Hmy+8/3*Pi*cI-2*Pi*cI*Hmz-2*Pi*cI*Hmy+2/3*Pi*cI*Hpx+1/3*Pi*cI*H0x-28/3*z2)+xp1^-2*yt*(32/9+2/3*Hp0x+1/3*H00x+8/3*H0x-2*H0x*Hmz-2*H0x*Hmy-4*Hmx+4*Hmx*Hmz+4*Hmx*Hmy+8/3*Pi*cI-2*Pi*cI*Hmz-2*Pi*cI*Hmy+2/3*Pi*cI*Hpx+1/3*Pi*cI*H0x-28/3*z2)+xp1^-1*yt1^-2*(-4/9*Hp0x-4/9*Hm0x+4/9*H0x*Hmy+4/9*Pi*cI*Hmy-4/9*Pi*cI*Hpx-4/9*Pi*cI*Hmx+2/3*z2)+xp1^-1*yt1^-1*(8/3-1/3*H0mz+1/3*H0my+4/9*Hp0x+H00x-2/9*Hm0x+32/9*Hmz-32/9*Hmy-10/9*H0x+43/9*H0x*Hmz-41/9*H0x*Hmy-8*Hmx*Hmz+8*Hmx*Hmy-10/9*Pi*cI+43/9*Pi*cI*Hmz-41/9*Pi*cI*Hmy+4/9*Pi*cI*Hpx+Pi*cI*H0x-2/9*Pi*cI*Hmx-3*z2)+xp1^-1*zu1^-2*(4/9*Hp0x+4/9*Hm0x-4/9*H0x*Hmz-4/9*Pi*cI*Hmz+4/9*Pi*cI*Hpx+4/9*Pi*cI*Hmx-2/3*z2)+xp1^-1*zu1^-1*(-8/3-1/3*H0mz+1/3*H0my-4/9*Hp0x-H00x+2/9*Hm0x+32/9*Hmz-32/9*Hmy+10/9*H0x+41/9*H0x*Hmz-43/9*H0x*Hmy-8*Hmx*Hmz+8*Hmx*Hmy+10/9*Pi*cI+41/9*Pi*cI*Hmz-43/9*Pi*cI*Hmy-4/9*Pi*cI*Hpx-Pi*cI*H0x+2/9*Pi*cI*Hmx+3*z2)+xp1^-1*(-32/9-5/9*Hp0x-16/9*H00x+3*H0mx-5/2*H0x+2*H0x*Hmz+2*H0x*Hmy+4*Hmx-4*Hmx*Hmz-4*Hmx*Hmy-5/2*Pi*cI+2*Pi*cI*Hmz+2*Pi*cI*Hmy-5/9*Pi*cI*Hpx-16/9*Pi*cI*H0x+137/18*z2)+xp1^-1*yt*(-32/9-1/3*Hp0x-5/3*H00x+3*H0mx-41/18*H0x+2*H0x*Hmz+2*H0x*Hmy+4*Hmx-4*Hmx*Hmz-4*Hmx*Hmy-41/18*Pi*cI+2*Pi*cI*Hmz+2*Pi*cI*Hmy-1/3*Pi*cI*Hpx-5/3*Pi*cI*H0x+43/6*z2)+xm1^-5*yt1^-1*(24*H00x-48*H0mx+24*Pi*cI*H0x+24*z2)+xm1^-5*zu1^-1*(-24*H00x+48*H0mx-24*Pi*cI*H0x-24*z2)+xm1^-5*(-12*H00x+24*H0mx-12*Pi*cI*H0x-12*z2)+xm1^-5*yt*(12*H00x-24*H0mx+12*Pi*cI*H0x+12*z2)+xm1^-4*yt1^-1*(-60*H00x+120*H0mx+24*H0x-48*Hmx+24*Pi*cI-60*Pi*cI*H0x-60*z2)+xm1^-4*zu1^-1*(60*H00x-120*H0mx-24*H0x+48*Hmx-24*Pi*cI+60*Pi*cI*H0x+60*z2)+xm1^-4*(30*H00x-60*H0mx-12*H0x+24*Hmx-12*Pi*cI+30*Pi*cI*H0x+30*z2)+xm1^-4*yt*(-30*H00x+60*H0mx+12*H0x-24*Hmx+12*Pi*cI-30*Pi*cI*H0x-30*z2)+xm1^-3*yt1^-1*(50*H00x-100*H0mx-48*H0x+96*Hmx-48*Pi*cI+50*Pi*cI*H0x+50*z2)+xm1^-3*zu1^-1*(-50*H00x+100*H0mx+48*H0x-96*Hmx+48*Pi*cI-50*Pi*cI*H0x-50*z2)+xm1^-3*(-28*H00x+56*H0mx+24*H0x-48*Hmx+24*Pi*cI-28*Pi*cI*H0x-28*z2)+xm1^-3*yt*(22*H00x-44*H0mx-24*H0x+48*Hmx-24*Pi*cI+22*Pi*cI*H0x+22*z2)+xm1^-2*yt1^-1*(4-15*H00x+30*H0mx+28*H0x-56*Hmx+28*Pi*cI-15*Pi*cI*H0x-15*z2)+xm1^-2*zu1^-1*(-4+15*H00x-30*H0mx-28*H0x+56*Hmx-28*Pi*cI+15*Pi*cI*H0x+15*z2)+xm1^-2*(-2+12*H00x-24*H0mx-17*H0x+34*Hmx-17*Pi*cI+12*Pi*cI*H0x+12*z2)+xm1^-2*yt*(2-3*H00x+6*H0mx+11*H0x-22*Hmx+11*Pi*cI-3*Pi*cI*H0x-3*z2)+xm1^-1*yt1^-2*(-4/9*Hp0x-4/9*Hm0x+4/9*H0x*Hmy+4/9*Pi*cI*Hmy-4/9*Pi*cI*Hpx-4/9*Pi*cI*Hmx+2/3*z2)+xm1^-1*yt1^-1*(-4+8/9*Hp0x+67/9*H00x-14*H0mx-35/9*H0x+1/3*H0x*Hmz-1/3*H0x*Hmy+8*Hmx-35/9*Pi*cI+1/3*Pi*cI*Hmz-1/3*Pi*cI*Hmy+8/9*Pi*cI*Hpx+67/9*Pi*cI*H0x+47/9*z2)+xm1^-1*zu1^-2*(4/9*Hp0x+4/9*Hm0x-4/9*H0x*Hmz-4/9*Pi*cI*Hmz+4/9*Pi*cI*Hpx+4/9*Pi*cI*Hmx-2/3*z2)+xm1^-1*zu1^-1*(4-8/9*Hp0x-67/9*H00x+14*H0mx+35/9*H0x+1/3*H0x*Hmz-1/3*H0x*Hmy-8*Hmx+35/9*Pi*cI+1/3*Pi*cI*Hmz-1/3*Pi*cI*Hmy-8/9*Pi*cI*Hpx-67/9*Pi*cI*H0x-47/9*z2)+xm1^-1*(2-1/9*Hp0x-23/9*H00x+5*H0mx+89/18*H0x-1/9*H0x*Hmz+1/9*H0x*Hmy-10*Hmx+89/18*Pi*cI-1/9*Pi*cI*Hmz+1/9*Pi*cI*Hmy-1/9*Pi*cI*Hpx-23/9*Pi*cI*H0x-41/18*z2)+xm1^-1*yt*(-2+1/9*Hp0x+5/9*H00x-H0mx+19/18*H0x-2*Hmx+19/18*Pi*cI+1/9*Pi*cI*Hpx+5/9*Pi*cI*H0x+5/18*z2)+yt^-2*zu1^-1*(-4/9*Hmy)+yt^-2*(-2/9*Hmy)+yt^-1*zu1^-1*(4/9+14/9*Hmy)+yt^-1*(2/9+5/9*Hmy)+zu^-2*yt1^-1*(4/9*Hmz)+zu^-2*(2/9*Hmz)+zu^-1*yt1^-1*(-4/9-14/9*Hmz)+zu^-1*(-2/9-5/9*Hmz)+yt1^-3*(-2/9*H0my-2/9*z2)+yt1^-2*(34/9-1/9*H0my+4/9*Hp0x+4/9*Hm0x-34/9*Hmy-40/9*H0x*Hmy+8*Hmx*Hmy-40/9*Pi*cI*Hmy+4/9*Pi*cI*Hpx+4/9*Pi*cI*Hmx-79/9*z2)+yt1^-1*(-4-5/3*H0mz+4*Hmmz+3*H0my-6*Hmmy-2/3*Hp0x-67/18*H00x+7*H0mx+10/9*Hm0x-2*Hmmx-17/9*Hmz+31/9*Hmy-5/3*H0x+14/9*H0x*Hmz+10/3*H0x*Hmy+3*Hmx-4*Hmx*Hmz-6*Hmx*Hmy-5/3*Pi*cI+14/9*Pi*cI*Hmz+10/3*Pi*cI*Hmy-2/3*Pi*cI*Hpx-67/18*Pi*cI*H0x+10/9*Pi*cI*Hmx+175/18*z2)+zu1^-3*(2/9*H0mz+2/9*z2)+zu1^-2*(-34/9+1/9*H0mz-4/9*Hp0x-4/9*Hm0x+34/9*Hmz+40/9*H0x*Hmz-8*Hmx*Hmz+40/9*Pi*cI*Hmz-4/9*Pi*cI*Hpx-4/9*Pi*cI*Hmx+79/9*z2)+zu1^-1*(4-3*H0mz+6*Hmmz+5/3*H0my-4*Hmmy+2/3*Hp0x+67/18*H00x-7*H0mx-10/9*Hm0x+2*Hmmx-31/9*Hmz+17/9*Hmy+5/3*H0x-10/3*H0x*Hmz-14/9*H0x*Hmy-3*Hmx+6*Hmx*Hmz+4*Hmx*Hmy+5/3*Pi*cI-10/3*Pi*cI*Hmz-14/9*Pi*cI*Hmy+2/3*Pi*cI*Hpx+67/18*Pi*cI*H0x-10/9*Pi*cI*Hmx-175/18*z2)+yt*zu^-1*(2/9*Hmz)+x*yt^-1*(-2/9*Hmy)+x*yt1^-3*(-1/9*H0my-1/9*z2)+x*yt1^-2*(1/9-1/9*Hmy)+x*yt1^-1*(-2/3-8/9*H0mz+2*Hmmz+4/9*H0my-Hmmy-1/9*Hp0x-5/9*H00x+H0mx-4/9*Hm0x+Hmmx+8/9*Hmy+8/9*H0x*Hmz+5/9*H0x*Hmy-2*Hmx*Hmz-Hmx*Hmy+8/9*Pi*cI*Hmz+5/9*Pi*cI*Hmy-1/9*Pi*cI*Hpx-5/9*Pi*cI*H0x-4/9*Pi*cI*Hmx+31/18*z2)+x*zu1^-3*(1/9*H0mz+1/9*z2)+x*zu1^-2*(-1/9+1/9*Hmz)+x*zu1^-1*(2/3-4/9*H0mz+Hmmz+8/9*H0my-2*Hmmy+1/9*Hp0x+5/9*H00x-H0mx+4/9*Hm0x-Hmmx-8/9*Hmz-5/9*H0x*Hmz-8/9*H0x*Hmy+Hmx*Hmz+2*Hmx*Hmy-5/9*Pi*cI*Hmz-8/9*Pi*cI*Hmy+1/9*Pi*cI*Hpx+5/9*Pi*cI*H0x+4/9*Pi*cI*Hmx-31/18*z2)+Lmu2m2*x^-1*yt1^-1*(-4/9+Hmy-4/9*H0x+Hmx-4/9*Pi*cI)+Lmu2m2*x^-1*zu1^-1*(4/9-Hmz+4/9*H0x-Hmx+4/9*Pi*cI)+Lmu2m2*xp1^-3*(-2/9*H0x-2/9*Pi*cI)+Lmu2m2*xp1^-3*yt*(-2/9*H0x-2/9*Pi*cI)+Lmu2m2*xp1^-2*yt1^-1*(-4*Hmz+4*Hmy)+Lmu2m2*xp1^-2*zu1^-1*(-4*Hmz+4*Hmy)+Lmu2m2*xp1^-2*(16/9-2*Hmz-2*Hmy+7/3*H0x-4*Hmx+7/3*Pi*cI)+Lmu2m2*xp1^-2*yt*(16/9-2*Hmz-2*Hmy+7/3*H0x-4*Hmx+7/3*Pi*cI)+Lmu2m2*xp1^-1*yt1^-2*(-2/9*H0x-2/9*Pi*cI)+Lmu2m2*xp1^-1*yt1^-1*(4*Hmz-4*Hmy+2/9*H0x+2/9*Pi*cI)+Lmu2m2*xp1^-1*zu1^-2*(2/9*H0x+2/9*Pi*cI)+Lmu2m2*xp1^-1*zu1^-1*(4*Hmz-4*Hmy-2/9*H0x-2/9*Pi*cI)+Lmu2m2*xp1^-1*(-16/9+2*Hmz+2*Hmy-41/18*H0x+4*Hmx-41/18*Pi*cI)+Lmu2m2*xp1^-1*yt*(-16/9+2*Hmz+2*Hmy-13/6*H0x+4*Hmx-13/6*Pi*cI)+Lmu2m2*xm1^-1*yt1^-2*(-2/9*H0x-2/9*Pi*cI)+Lmu2m2*xm1^-1*yt1^-1*(4/9*H0x+4/9*Pi*cI)+Lmu2m2*xm1^-1*zu1^-2*(2/9*H0x+2/9*Pi*cI)+Lmu2m2*xm1^-1*zu1^-1*(-4/9*H0x-4/9*Pi*cI)+Lmu2m2*xm1^-1*(-1/18*H0x-1/18*Pi*cI)+Lmu2m2*xm1^-1*yt*(1/18*H0x+1/18*Pi*cI)+Lmu2m2*yt1^-2*(16/9-4*Hmy+20/9*H0x-4*Hmx+20/9*Pi*cI)+Lmu2m2*yt1^-1*(-8/3+6*Hmy-10/3*H0x+6*Hmx-10/3*Pi*cI)+Lmu2m2*zu1^-2*(-16/9+4*Hmz-20/9*H0x+4*Hmx-20/9*Pi*cI)+Lmu2m2*zu1^-1*(8/3-6*Hmz+10/3*H0x-6*Hmx+10/3*Pi*cI)+Lmu2m2*(8/9-2*Hmy+10/9*H0x-2*Hmx+10/9*Pi*cI)+Lmu2m2*x*yt1^-1*(-4/9+Hmy-5/9*H0x+Hmx-5/9*Pi*cI)+Lmu2m2*x*zu1^-1*(4/9-Hmz+5/9*H0x-Hmx+5/9*Pi*cI)+Lmu2m2^2*x^-1*yt1^-1*(-1/2)+Lmu2m2^2*x^-1*zu1^-1*(1/2)+Lmu2m2^2*xp1^-2*(2)+Lmu2m2^2*xp1^-2*yt*(2)+Lmu2m2^2*xp1^-1*(-2)+Lmu2m2^2*xp1^-1*yt*(-2)+Lmu2m2^2*yt1^-2*(2)+Lmu2m2^2*yt1^-1*(-3)+Lmu2m2^2*zu1^-2*(-2)+Lmu2m2^2*zu1^-1*(3)+Lmu2m2^2*(1)+Lmu2m2^2*x*yt1^-1*(-1/2)+Lmu2m2^2*x*zu1^-1*(1/2)+7/9+35/18*H0mz-4*Hmmz-35/18*H0my+4*Hmmy+2/9*Hp0x+10/9*H00x-2*H0mx+13/9*Hmz-11/9*Hmy+5/3*H0x-35/18*H0x*Hmz-1/18*H0x*Hmy-3*Hmx+4*Hmx*Hmz+5/3*Pi*cI-35/18*Pi*cI*Hmz-1/18*Pi*cI*Hmy+2/9*Pi*cI*Hpx+10/9*Pi*cI*H0x-31/9*z2;


Hgg1half[[2,2]] = +x^-1*yt^-1*(-2/3*Hmy)+x^-1*yt1^-3*(-1/3*H0my-1/3*z2)+x^-1*yt1^-2*(1/3-1/3*Hmy)+x^-1*yt1^-1*(-2-8/3*H0mz+6*Hmmz+4/3*H0my-3*Hmmy+1/3*Hp0x+10/3*H00x-6*H0mx-5/3*Hm0x+3*Hmmx+8/3*Hmy+10/3*H0x*Hmz+4/3*H0x*Hmy-6*Hmx*Hmz-3*Hmx*Hmy+10/3*Pi*cI*Hmz+4/3*Pi*cI*Hmy+1/3*Pi*cI*Hpx+10/3*Pi*cI*H0x-5/3*Pi*cI*Hmx+49/6*z2)+x^-1*zu1^-3*(-1/3*H0mz-1/3*z2)+x^-1*zu1^-2*(1/3-1/3*Hmz)+x^-1*zu1^-1*(-2+4/3*H0mz-3*Hmmz-8/3*H0my+6*Hmmy+1/3*Hp0x+10/3*H00x-6*H0mx-5/3*Hm0x+3*Hmmx+8/3*Hmz+4/3*H0x*Hmz+10/3*H0x*Hmy-3*Hmx*Hmz-6*Hmx*Hmy+4/3*Pi*cI*Hmz+10/3*Pi*cI*Hmy+1/3*Pi*cI*Hpx+10/3*Pi*cI*H0x-5/3*Pi*cI*Hmx+49/6*z2)+xp1^-5*(-8/3*Hp0x-4/3*H00x-104/3*H0x-104/3*Pi*cI-8/3*Pi*cI*Hpx-4/3*Pi*cI*H0x+16/3*z2)+xp1^-5*yt*(-16/3*Hp0x-8/3*H00x-16/3*H0x-16/3*Pi*cI-16/3*Pi*cI*Hpx-8/3*Pi*cI*H0x+32/3*z2)+xp1^-5*yt^2*(-8/3*Hp0x-4/3*H00x-8/3*H0x-8/3*Pi*cI-8/3*Pi*cI*Hpx-4/3*Pi*cI*H0x+16/3*z2)+xp1^-4*(-32/3+20/3*Hp0x-14/3*H00x+296/3*H0x-12*H0x*Hmz-12*H0x*Hmy-24*Hmx+24*Hmx*Hmz+24*Hmx*Hmy+296/3*Pi*cI-12*Pi*cI*Hmz-12*Pi*cI*Hmy+20/3*Pi*cI*Hpx-14/3*Pi*cI*H0x-112/3*z2)+xp1^-4*yt*(128/3+40/3*Hp0x+20/3*H00x+112/3*H0x-24*H0x*Hmz-24*H0x*Hmy-48*Hmx+48*Hmx*Hmz+48*Hmx*Hmy+112/3*Pi*cI-24*Pi*cI*Hmz-24*Pi*cI*Hmy+40/3*Pi*cI*Hpx+20/3*Pi*cI*H0x-368/3*z2)+xp1^-4*yt^2*(64/3+20/3*Hp0x+10/3*H00x+56/3*H0x-12*H0x*Hmz-12*H0x*Hmy-24*Hmx+24*Hmx*Hmz+24*Hmx*Hmy+56/3*Pi*cI-12*Pi*cI*Hmz-12*Pi*cI*Hmy+20/3*Pi*cI*Hpx+10/3*Pi*cI*H0x-184/3*z2)+xp1^-3*yt1^-1*(-8/3*Hp0x-8/3*Hm0x-8*H0x+4/3*H0x*Hmz+4/3*H0x*Hmy-8*Pi*cI+4/3*Pi*cI*Hmz+4/3*Pi*cI*Hmy-8/3*Pi*cI*Hpx-8/3*Pi*cI*Hmx+4*z2)+xp1^-3*zu1^-1*(-8/3*Hp0x-8/3*Hm0x-8*H0x+4/3*H0x*Hmz+4/3*H0x*Hmy-8*Pi*cI+4/3*Pi*cI*Hmz+4/3*Pi*cI*Hmy-8/3*Pi*cI*Hpx-8/3*Pi*cI*Hmx+4*z2)+xp1^-3*(64/3-10/3*Hp0x+20/3*H00x+18*H0mx-8/3*Hm0x-281/3*H0x+76/3*H0x*Hmz+76/3*H0x*Hmy+48*Hmx-48*Hmx*Hmz-48*Hmx*Hmy-281/3*Pi*cI+76/3*Pi*cI*Hmz+76/3*Pi*cI*Hmy-10/3*Pi*cI*Hpx+20/3*Pi*cI*H0x-8/3*Pi*cI*Hmx+133/3*z2)+xp1^-3*yt*(-256/3-44/3*Hp0x-76/3*H00x+36*H0mx-62*H0x+48*H0x*Hmz+48*H0x*Hmy+96*Hmx-96*Hmx*Hmz-96*Hmx*Hmy-62*Pi*cI+48*Pi*cI*Hmz+48*Pi*cI*Hmy-44/3*Pi*cI*Hpx-76/3*Pi*cI*H0x+610/3*z2)+xp1^-3*yt^2*(-128/3-6*Hp0x-12*H00x+18*H0mx-89/3*H0x+24*H0x*Hmz+24*H0x*Hmy+48*Hmx-48*Hmx*Hmz-48*Hmx*Hmy-89/3*Pi*cI+24*Pi*cI*Hmz+24*Pi*cI*Hmy-6*Pi*cI*Hpx-12*Pi*cI*H0x+99*z2)+xp1^-2*yt^-2*(4/3*Hmy)+xp1^-2*yt^-1*(-4/3-14/3*Hmy)+xp1^-2*zu^-2*(4/3*Hmz)+xp1^-2*zu^-1*(-4/3-14/3*Hmz)+xp1^-2*yt1^-1*(40/3+H0mz-5/3*H0my+4*Hp0x-2*H00x+4*Hm0x-32/3*Hmz-32/3*Hmy+12*H0x-14*H0x*Hmz-14*H0x*Hmy+24*Hmx*Hmz+24*Hmx*Hmy+12*Pi*cI-14*Pi*cI*Hmz-14*Pi*cI*Hmy+4*Pi*cI*Hpx-2*Pi*cI*H0x+4*Pi*cI*Hmx-146/3*z2)+xp1^-2*zu1^-1*(40/3-5/3*H0mz+H0my+4*Hp0x-2*H00x+4*Hm0x-32/3*Hmz-32/3*Hmy+12*H0x-14*H0x*Hmz-14*H0x*Hmy+24*Hmx*Hmz+24*Hmx*Hmy+12*Pi*cI-14*Pi*cI*Hmz-14*Pi*cI*Hmy+4*Pi*cI*Hpx-2*Pi*cI*H0x+4*Pi*cI*Hmx-146/3*z2)+xp1^-2*(-101/3+25*H0mz-48*Hmmz+5/3*H0my-5/3*Hp0x-8*H00x-3*H0mx+28*Hm0x-48*Hmmx+12*Hmz-8/3*Hmy+215/6*H0x-20*H0x*Hmz-8*H0x*Hmy-36*Hmx+36*Hmx*Hmz+12*Hmx*Hmy+215/6*Pi*cI-20*Pi*cI*Hmz-8*Pi*cI*Hmy-5/3*Pi*cI*Hpx-8*Pi*cI*H0x+28*Pi*cI*Hmx+59/2*z2)+xp1^-2*yt*(58+35/3*H0mz-24*Hmmz-35/3*H0my+24*Hmmy+26/3*Hp0x+94/3*H00x-54*H0mx+22/3*Hmz-22/3*Hmy+167/3*H0x-42*H0x*Hmz-30*H0x*Hmy-96*Hmx+84*Hmx*Hmz+60*Hmx*Hmy+167/3*Pi*cI-42*Pi*cI*Hmz-30*Pi*cI*Hmy+26/3*Pi*cI*Hpx+94/3*Pi*cI*H0x-403/3*z2)+xp1^-2*yt^2*(55/3+7/3*Hp0x+44/3*H00x-27*H0mx+119/6*H0x-12*H0x*Hmz-12*H0x*Hmy-36*Hmx+24*Hmx*Hmz+24*Hmx*Hmy+119/6*Pi*cI-12*Pi*cI*Hmz-12*Pi*cI*Hmy+7/3*Pi*cI*Hpx+44/3*Pi*cI*H0x-235/6*z2)+xp1^-1*yt^-2*(-4/3*Hmy)+xp1^-1*yt^-1*(4/3+14/3*Hmy)+xp1^-1*zu^-2*(-4/3*Hmz)+xp1^-1*zu^-1*(4/3+14/3*Hmz)+xp1^-1*yt1^-2*(-4/3*Hp0x-4/3*Hm0x+4/3*H0x*Hmy+4/3*Pi*cI*Hmy-4/3*Pi*cI*Hpx-4/3*Pi*cI*Hmx+2*z2)+xp1^-1*yt1^-1*(-40/3-H0mz+5/3*H0my-2/3*Hp0x+3*H00x-8/3*Hm0x+32/3*Hmz+32/3*Hmy-10/3*H0x+43/3*H0x*Hmz+37/3*H0x*Hmy-24*Hmx*Hmz-24*Hmx*Hmy-10/3*Pi*cI+43/3*Pi*cI*Hmz+37/3*Pi*cI*Hmy-2/3*Pi*cI*Hpx+3*Pi*cI*H0x-8/3*Pi*cI*Hmx+128/3*z2)+xp1^-1*zu1^-2*(-4/3*Hp0x-4/3*Hm0x+4/3*H0x*Hmz+4/3*Pi*cI*Hmz-4/3*Pi*cI*Hpx-4/3*Pi*cI*Hmx+2*z2)+xp1^-1*zu1^-1*(-40/3+5/3*H0mz-H0my-2/3*Hp0x+3*H00x-8/3*Hm0x+32/3*Hmz+32/3*Hmy-10/3*H0x+37/3*H0x*Hmz+43/3*H0x*Hmy-24*Hmx*Hmz-24*Hmx*Hmy-10/3*Pi*cI+37/3*Pi*cI*Hmz+43/3*Pi*cI*Hmy-2/3*Pi*cI*Hpx+3*Pi*cI*H0x-8/3*Pi*cI*Hmx+128/3*z2)+xp1^-1*(23-25*H0mz+48*Hmmz-5/3*H0my-1/6*Hp0x+101/24*H00x-45/4*H0mx-24*Hm0x+48*Hmmx-12*Hmz+8/3*Hmy-27/4*H0x+35/6*H0x*Hmz-35/6*H0x*Hmy+12*Hmx-12*Hmx*Hmz+12*Hmx*Hmy-27/4*Pi*cI+35/6*Pi*cI*Hmz-35/6*Pi*cI*Hmy-1/6*Pi*cI*Hpx+101/24*Pi*cI*H0x-24*Pi*cI*Hmx-977/24*z2)+xp1^-1*yt*(-46/3-35/3*H0mz+24*Hmmz+35/3*H0my-24*Hmmy-7/3*Hp0x-131/12*H00x+39/2*H0mx-22/3*Hmz+22/3*Hmy-155/6*H0x+107/6*H0x*Hmz+37/6*H0x*Hmy+48*Hmx-36*Hmx*Hmz-12*Hmx*Hmy-155/6*Pi*cI+107/6*Pi*cI*Hmz+37/6*Pi*cI*Hmy-7/3*Pi*cI*Hpx-131/12*Pi*cI*H0x+515/12*z2)+xp1^-1*yt^2*(3-1/6*Hp0x-11/24*H00x+3/4*H0mx-73/12*H0x+12*Hmx-73/12*Pi*cI-1/6*Pi*cI*Hpx-11/24*Pi*cI*H0x-1/24*z2)+xm1^-5*yt1^-1*(72*H00x-144*H0mx+72*Pi*cI*H0x+72*z2)+xm1^-5*zu1^-1*(72*H00x-144*H0mx+72*Pi*cI*H0x+72*z2)+xm1^-5*(-90*H00x+180*H0mx-90*Pi*cI*H0x-90*z2)+xm1^-5*yt*(36*H00x-72*H0mx+36*Pi*cI*H0x+36*z2)+xm1^-5*yt^2*(-18*H00x+36*H0mx-18*Pi*cI*H0x-18*z2)+xm1^-4*yt1^-1*(-180*H00x+360*H0mx+72*H0x-144*Hmx+72*Pi*cI-180*Pi*cI*H0x-180*z2)+xm1^-4*zu1^-1*(-180*H00x+360*H0mx+72*H0x-144*Hmx+72*Pi*cI-180*Pi*cI*H0x-180*z2)+xm1^-4*(225*H00x-450*H0mx-90*H0x+180*Hmx-90*Pi*cI+225*Pi*cI*H0x+225*z2)+xm1^-4*yt*(-90*H00x+180*H0mx+36*H0x-72*Hmx+36*Pi*cI-90*Pi*cI*H0x-90*z2)+xm1^-4*yt^2*(45*H00x-90*H0mx-18*H0x+36*Hmx-18*Pi*cI+45*Pi*cI*H0x+45*z2)+xm1^-3*yt1^-1*(150*H00x-300*H0mx-144*H0x+288*Hmx-144*Pi*cI+150*Pi*cI*H0x+150*z2)+xm1^-3*zu1^-1*(150*H00x-300*H0mx-144*H0x+288*Hmx-144*Pi*cI+150*Pi*cI*H0x+150*z2)+xm1^-3*(-357/2*H00x+357*H0mx+180*H0x-360*Hmx+180*Pi*cI-357/2*Pi*cI*H0x-357/2*z2)+xm1^-3*yt*(75*H00x-150*H0mx-72*H0x+144*Hmx-72*Pi*cI+75*Pi*cI*H0x+75*z2)+xm1^-3*yt^2*(-57/2*H00x+57*H0mx+36*H0x-72*Hmx+36*Pi*cI-57/2*Pi*cI*H0x-57/2*z2)+xm1^-2*yt1^-1*(12-45*H00x+90*H0mx+84*H0x-168*Hmx+84*Pi*cI-45*Pi*cI*H0x-45*z2)+xm1^-2*zu1^-1*(12-45*H00x+90*H0mx+84*H0x-168*Hmx+84*Pi*cI-45*Pi*cI*H0x-45*z2)+xm1^-2*(-15+171/4*H00x-171/2*H0mx-96*H0x+192*Hmx-96*Pi*cI+171/4*Pi*cI*H0x+171/4*z2)+xm1^-2*yt*(6-45/2*H00x+45*H0mx+42*H0x-84*Hmx+42*Pi*cI-45/2*Pi*cI*H0x-45/2*z2)+xm1^-2*yt^2*(-3-9/4*H00x+9/2*H0mx-12*H0x+24*Hmx-12*Pi*cI-9/4*Pi*cI*H0x-9/4*z2)+xm1^-1*yt1^-2*(-4/3*Hp0x-4/3*Hm0x+4/3*H0x*Hmy+4/3*Pi*cI*Hmy-4/3*Pi*cI*Hpx-4/3*Pi*cI*Hmx+2*z2)+xm1^-1*yt1^-1*(-12+10/3*Hp0x+67/3*H00x-42*H0mx+2/3*Hm0x-35/3*H0x+H0x*Hmz-5/3*H0x*Hmy+24*Hmx-35/3*Pi*cI+Pi*cI*Hmz-5/3*Pi*cI*Hmy+10/3*Pi*cI*Hpx+67/3*Pi*cI*H0x+2/3*Pi*cI*Hmx+44/3*z2)+xm1^-1*zu1^-2*(-4/3*Hp0x-4/3*Hm0x+4/3*H0x*Hmz+4/3*Pi*cI*Hmz-4/3*Pi*cI*Hpx-4/3*Pi*cI*Hmx+2*z2)+xm1^-1*zu1^-1*(-12+10/3*Hp0x+67/3*H00x-42*H0mx+2/3*Hm0x-35/3*H0x-5/3*H0x*Hmz+H0x*Hmy+24*Hmx-35/3*Pi*cI-5/3*Pi*cI*Hmz+Pi*cI*Hmy+10/3*Pi*cI*Hpx+67/3*Pi*cI*H0x+2/3*Pi*cI*Hmx+44/3*z2)+xm1^-1*(15-17/6*Hp0x-547/24*H00x+171/4*H0mx+67/12*H0x-1/6*H0x*Hmz+1/6*H0x*Hmy-12*Hmx+67/12*Pi*cI-1/6*Pi*cI*Hmz+1/6*Pi*cI*Hmy-17/6*Pi*cI*Hpx-547/24*Pi*cI*H0x-377/24*z2)+xm1^-1*yt*(-6+1/3*Hp0x+29/12*H00x-9/2*H0mx-35/6*H0x+1/6*H0x*Hmz-1/6*H0x*Hmy+12*Hmx-35/6*Pi*cI+1/6*Pi*cI*Hmz-1/6*Pi*cI*Hmy+1/3*Pi*cI*Hpx+29/12*Pi*cI*H0x+19/12*z2)+xm1^-1*yt^2*(3-1/6*Hp0x-11/24*H00x+3/4*H0mx-73/12*H0x+12*Hmx-73/12*Pi*cI-1/6*Pi*cI*Hpx-11/24*Pi*cI*H0x-1/24*z2)+yt^-2*zu1^-1*(4/3*Hmy)+yt^-2*(-2/3*Hmy)+yt^-1*zu1^-1*(-4/3-14/3*Hmy)+yt^-1*(2/3+3*Hmy)+zu^-2*yt1^-1*(4/3*Hmz)+zu^-2*(-2/3*Hmz)+zu^-1*yt1^-1*(-4/3-14/3*Hmz)+zu^-1*(2/3+3*Hmz)+yt1^-3*(-2/3*H0my-2/3*z2)+yt1^-2*(34/3+1/3*H0my+4/3*Hp0x+4/3*Hm0x-34/3*Hmy-40/3*H0x*Hmy+24*Hmx*Hmy-40/3*Pi*cI*Hmy+4/3*Pi*cI*Hpx+4/3*Pi*cI*Hmx-77/3*z2)+yt1^-1*(-38/3-5*H0mz+12*Hmmz+9*H0my-18*Hmmy-2*Hp0x-67/6*H00x+21*H0mx+10/3*Hm0x-6*Hmmx-17/3*Hmz+11*Hmy-5*H0x+14/3*H0x*Hmz+10*H0x*Hmy+9*Hmx-12*Hmx*Hmz-18*Hmx*Hmy-5*Pi*cI+14/3*Pi*cI*Hmz+10*Pi*cI*Hmy-2*Pi*cI*Hpx-67/6*Pi*cI*H0x+10/3*Pi*cI*Hmx+175/6*z2)+zu1^-3*(-2/3*H0mz-2/3*z2)+zu1^-2*(34/3+1/3*H0mz+4/3*Hp0x+4/3*Hm0x-34/3*Hmz-40/3*H0x*Hmz+24*Hmx*Hmz-40/3*Pi*cI*Hmz+4/3*Pi*cI*Hpx+4/3*Pi*cI*Hmx-77/3*z2)+zu1^-1*(-38/3+9*H0mz-18*Hmmz-5*H0my+12*Hmmy-2*Hp0x-67/6*H00x+21*H0mx+10/3*Hm0x-6*Hmmx+11*Hmz-17/3*Hmy-5*H0x+10*H0x*Hmz+14/3*H0x*Hmy+9*Hmx-18*Hmx*Hmz-12*Hmx*Hmy-5*Pi*cI+10*Pi*cI*Hmz+14/3*Pi*cI*Hmy-2*Pi*cI*Hpx-67/6*Pi*cI*H0x+10/3*Pi*cI*Hmx+175/6*z2)+yt*zu^-1*(-2/3*Hmz)+x*yt^-1*(-2/3*Hmy)+x*yt1^-3*(-1/3*H0my-1/3*z2)+x*yt1^-2*(1/3-1/3*Hmy)+x*yt1^-1*(-2-8/3*H0mz+6*Hmmz+4/3*H0my-3*Hmmy-1/3*Hp0x-5/3*H00x+3*H0mx-4/3*Hm0x+3*Hmmx+8/3*Hmy+8/3*H0x*Hmz+5/3*H0x*Hmy-6*Hmx*Hmz-3*Hmx*Hmy+8/3*Pi*cI*Hmz+5/3*Pi*cI*Hmy-1/3*Pi*cI*Hpx-5/3*Pi*cI*H0x-4/3*Pi*cI*Hmx+31/6*z2)+x*zu1^-3*(-1/3*H0mz-1/3*z2)+x*zu1^-2*(1/3-1/3*Hmz)+x*zu1^-1*(-2+4/3*H0mz-3*Hmmz-8/3*H0my+6*Hmmy-1/3*Hp0x-5/3*H00x+3*H0mx-4/3*Hm0x+3*Hmmx+8/3*Hmz+5/3*H0x*Hmz+8/3*H0x*Hmy-3*Hmx*Hmz-6*Hmx*Hmy+5/3*Pi*cI*Hmz+8/3*Pi*cI*Hmy-1/3*Pi*cI*Hpx-5/3*Pi*cI*H0x-4/3*Pi*cI*Hmx+31/6*z2)+Lmu2m2*x^-1*yt1^-1*(-4/3+3*Hmy-4/3*H0x+3*Hmx-4/3*Pi*cI)+Lmu2m2*x^-1*zu1^-1*(-4/3+3*Hmz-4/3*H0x+3*Hmx-4/3*Pi*cI)+Lmu2m2*xp1^-5*(-4/3*H0x-4/3*Pi*cI)+Lmu2m2*xp1^-5*yt*(-8/3*H0x-8/3*Pi*cI)+Lmu2m2*xp1^-5*yt^2*(-4/3*H0x-4/3*Pi*cI)+Lmu2m2*xp1^-4*(32/3-12*Hmz-12*Hmy+46/3*H0x-24*Hmx+46/3*Pi*cI)+Lmu2m2*xp1^-4*yt*(64/3-24*Hmz-24*Hmy+92/3*H0x-48*Hmx+92/3*Pi*cI)+Lmu2m2*xp1^-4*yt^2*(32/3-12*Hmz-12*Hmy+46/3*H0x-24*Hmx+46/3*Pi*cI)+Lmu2m2*xp1^-3*yt1^-1*(-4/3*H0x-4/3*Pi*cI)+Lmu2m2*xp1^-3*zu1^-1*(-4/3*H0x-4/3*Pi*cI)+Lmu2m2*xp1^-3*(-64/3+24*Hmz+24*Hmy-77/3*H0x+48*Hmx-77/3*Pi*cI)+Lmu2m2*xp1^-3*yt*(-128/3+48*Hmz+48*Hmy-166/3*H0x+96*Hmx-166/3*Pi*cI)+Lmu2m2*xp1^-3*yt^2*(-64/3+24*Hmz+24*Hmy-27*H0x+48*Hmx-27*Pi*cI)+Lmu2m2*xp1^-2*yt1^-1*(32/3-12*Hmz-12*Hmy+14*H0x-24*Hmx+14*Pi*cI)+Lmu2m2*xp1^-2*zu1^-1*(32/3-12*Hmz-12*Hmy+14*H0x-24*Hmx+14*Pi*cI)+Lmu2m2*xp1^-2*(6*Hmz-6*Hmy-5/6*H0x-5/6*Pi*cI)+Lmu2m2*xp1^-2*yt*(32-30*Hmz-42*Hmy+121/3*H0x-72*Hmx+121/3*Pi*cI)+Lmu2m2*xp1^-2*yt^2*(32/3-12*Hmz-12*Hmy+79/6*H0x-24*Hmx+79/6*Pi*cI)+Lmu2m2*xp1^-1*yt1^-2*(-2/3*H0x-2/3*Pi*cI)+Lmu2m2*xp1^-1*yt1^-1*(-32/3+12*Hmz+12*Hmy-37/3*H0x+24*Hmx-37/3*Pi*cI)+Lmu2m2*xp1^-1*zu1^-2*(-2/3*H0x-2/3*Pi*cI)+Lmu2m2*xp1^-1*zu1^-1*(-32/3+12*Hmz+12*Hmy-37/3*H0x+24*Hmx-37/3*Pi*cI)+Lmu2m2*xp1^-1*(32/3-18*Hmz-6*Hmy+143/12*H0x-24*Hmx+143/12*Pi*cI)+Lmu2m2*xp1^-1*yt*(-32/3+6*Hmz+18*Hmy-79/6*H0x+24*Hmx-79/6*Pi*cI)+Lmu2m2*xp1^-1*yt^2*(-1/12*H0x-1/12*Pi*cI)+Lmu2m2*xm1^-1*yt1^-2*(-2/3*H0x-2/3*Pi*cI)+Lmu2m2*xm1^-1*yt1^-1*(5/3*H0x+5/3*Pi*cI)+Lmu2m2*xm1^-1*zu1^-2*(-2/3*H0x-2/3*Pi*cI)+Lmu2m2*xm1^-1*zu1^-1*(5/3*H0x+5/3*Pi*cI)+Lmu2m2*xm1^-1*(-17/12*H0x-17/12*Pi*cI)+Lmu2m2*xm1^-1*yt*(1/6*H0x+1/6*Pi*cI)+Lmu2m2*xm1^-1*yt^2*(-1/12*H0x-1/12*Pi*cI)+Lmu2m2*yt1^-2*(16/3-12*Hmy+20/3*H0x-12*Hmx+20/3*Pi*cI)+Lmu2m2*yt1^-1*(-8+18*Hmy-10*H0x+18*Hmx-10*Pi*cI)+Lmu2m2*zu1^-2*(16/3-12*Hmz+20/3*H0x-12*Hmx+20/3*Pi*cI)+Lmu2m2*zu1^-1*(-8+18*Hmz-10*H0x+18*Hmx-10*Pi*cI)+Lmu2m2*(8-6*Hmz-12*Hmy+10*H0x-18*Hmx+10*Pi*cI)+Lmu2m2*x*yt1^-1*(-4/3+3*Hmy-5/3*H0x+3*Hmx-5/3*Pi*cI)+Lmu2m2*x*zu1^-1*(-4/3+3*Hmz-5/3*H0x+3*Hmx-5/3*Pi*cI)+Lmu2m2^2*x^-1*yt1^-1*(-3/2)+Lmu2m2^2*x^-1*zu1^-1*(-3/2)+Lmu2m2^2*xp1^-4*(12)+Lmu2m2^2*xp1^-4*yt*(24)+Lmu2m2^2*xp1^-4*yt^2*(12)+Lmu2m2^2*xp1^-3*(-24)+Lmu2m2^2*xp1^-3*yt*(-48)+Lmu2m2^2*xp1^-3*yt^2*(-24)+Lmu2m2^2*xp1^-2*yt1^-1*(12)+Lmu2m2^2*xp1^-2*zu1^-1*(12)+Lmu2m2^2*xp1^-2*yt*(36)+Lmu2m2^2*xp1^-2*yt^2*(12)+Lmu2m2^2*xp1^-1*yt1^-1*(-12)+Lmu2m2^2*xp1^-1*zu1^-1*(-12)+Lmu2m2^2*xp1^-1*(12)+Lmu2m2^2*xp1^-1*yt*(-12)+Lmu2m2^2*yt1^-2*(6)+Lmu2m2^2*yt1^-1*(-9)+Lmu2m2^2*zu1^-2*(6)+Lmu2m2^2*zu1^-1*(-9)+Lmu2m2^2*(9)+Lmu2m2^2*x*yt1^-1*(-3/2)+Lmu2m2^2*x*zu1^-1*(-3/2)+31/3+17/2*H0mz-18*Hmmz-19/6*H0my+6*Hmmy+2*Hp0x+10*H00x-18*H0mx+16/3*Hm0x-12*Hmmx-Hmz-23/3*Hmy+5*H0x-29/2*H0x*Hmz-53/6*H0x*Hmy-9*Hmx+30*Hmx*Hmz+18*Hmx*Hmy+5*Pi*cI-29/2*Pi*cI*Hmz-53/6*Pi*cI*Hmy+2*Pi*cI*Hpx+10*Pi*cI*H0x+16/3*Pi*cI*Hmx-31*z2;


Hgg1half[[2,3]] = +x^-1*yt^-1*(-2/3*Hmy)+x^-1*yt1^-3*(-1/3*H0my-1/3*z2)+x^-1*yt1^-2*(1/3-1/3*Hmy)+x^-1*yt1^-1*(-2-8/3*H0mz+6*Hmmz+4/3*H0my-3*Hmmy+1/3*Hp0x+10/3*H00x-6*H0mx-5/3*Hm0x+3*Hmmx+8/3*Hmy+10/3*H0x*Hmz+4/3*H0x*Hmy-6*Hmx*Hmz-3*Hmx*Hmy+10/3*Pi*cI*Hmz+4/3*Pi*cI*Hmy+1/3*Pi*cI*Hpx+10/3*Pi*cI*H0x-5/3*Pi*cI*Hmx+49/6*z2)+x^-1*zu1^-3*(1/3*H0mz+1/3*z2)+x^-1*zu1^-2*(-1/3+1/3*Hmz)+x^-1*zu1^-1*(2-4/3*H0mz+3*Hmmz+8/3*H0my-6*Hmmy-1/3*Hp0x-10/3*H00x+6*H0mx+5/3*Hm0x-3*Hmmx-8/3*Hmz-4/3*H0x*Hmz-10/3*H0x*Hmy+3*Hmx*Hmz+6*Hmx*Hmy-4/3*Pi*cI*Hmz-10/3*Pi*cI*Hmy-1/3*Pi*cI*Hpx-10/3*Pi*cI*H0x+5/3*Pi*cI*Hmx-49/6*z2)+xp1^-3*yt1^-1*(-8*H0x+4/3*H0x*Hmz-4/3*H0x*Hmy-8*Pi*cI+4/3*Pi*cI*Hmz-4/3*Pi*cI*Hmy)+xp1^-3*zu1^-1*(8*H0x+4/3*H0x*Hmz-4/3*H0x*Hmy+8*Pi*cI+4/3*Pi*cI*Hmz-4/3*Pi*cI*Hmy)+xp1^-3*(-4/3*Hp0x-2/3*H00x-4/3*H0x-4/3*Pi*cI-4/3*Pi*cI*Hpx-2/3*Pi*cI*H0x+8/3*z2)+xp1^-3*yt*(-4/3*Hp0x-2/3*H00x-4/3*H0x-4/3*Pi*cI-4/3*Pi*cI*Hpx-2/3*Pi*cI*H0x+8/3*z2)+xp1^-2*yt1^-1*(-8+H0mz-H0my-2*H00x-32/3*Hmz+32/3*Hmy+12*H0x-14*H0x*Hmz+14*H0x*Hmy+24*Hmx*Hmz-24*Hmx*Hmy+12*Pi*cI-14*Pi*cI*Hmz+14*Pi*cI*Hmy-2*Pi*cI*H0x+6*z2)+xp1^-2*zu1^-1*(8+H0mz-H0my+2*H00x-32/3*Hmz+32/3*Hmy-12*H0x-14*H0x*Hmz+14*H0x*Hmy+24*Hmx*Hmz-24*Hmx*Hmy-12*Pi*cI-14*Pi*cI*Hmz+14*Pi*cI*Hmy+2*Pi*cI*H0x-6*z2)+xp1^-2*(32/3+2*Hp0x+H00x+8*H0x-6*H0x*Hmz-6*H0x*Hmy-12*Hmx+12*Hmx*Hmz+12*Hmx*Hmy+8*Pi*cI-6*Pi*cI*Hmz-6*Pi*cI*Hmy+2*Pi*cI*Hpx+Pi*cI*H0x-28*z2)+xp1^-2*yt*(32/3+2*Hp0x+H00x+8*H0x-6*H0x*Hmz-6*H0x*Hmy-12*Hmx+12*Hmx*Hmz+12*Hmx*Hmy+8*Pi*cI-6*Pi*cI*Hmz-6*Pi*cI*Hmy+2*Pi*cI*Hpx+Pi*cI*H0x-28*z2)+xp1^-1*yt1^-2*(-4/3*Hp0x-4/3*Hm0x+4/3*H0x*Hmy+4/3*Pi*cI*Hmy-4/3*Pi*cI*Hpx-4/3*Pi*cI*Hmx+2*z2)+xp1^-1*yt1^-1*(8-H0mz+H0my+4/3*Hp0x+3*H00x-2/3*Hm0x+32/3*Hmz-32/3*Hmy-10/3*H0x+43/3*H0x*Hmz-41/3*H0x*Hmy-24*Hmx*Hmz+24*Hmx*Hmy-10/3*Pi*cI+43/3*Pi*cI*Hmz-41/3*Pi*cI*Hmy+4/3*Pi*cI*Hpx+3*Pi*cI*H0x-2/3*Pi*cI*Hmx-9*z2)+xp1^-1*zu1^-2*(4/3*Hp0x+4/3*Hm0x-4/3*H0x*Hmz-4/3*Pi*cI*Hmz+4/3*Pi*cI*Hpx+4/3*Pi*cI*Hmx-2*z2)+xp1^-1*zu1^-1*(-8-H0mz+H0my-4/3*Hp0x-3*H00x+2/3*Hm0x+32/3*Hmz-32/3*Hmy+10/3*H0x+41/3*H0x*Hmz-43/3*H0x*Hmy-24*Hmx*Hmz+24*Hmx*Hmy+10/3*Pi*cI+41/3*Pi*cI*Hmz-43/3*Pi*cI*Hmy-4/3*Pi*cI*Hpx-3*Pi*cI*H0x+2/3*Pi*cI*Hmx+9*z2)+xp1^-1*(-32/3-5/3*Hp0x-16/3*H00x+9*H0mx-15/2*H0x+6*H0x*Hmz+6*H0x*Hmy+12*Hmx-12*Hmx*Hmz-12*Hmx*Hmy-15/2*Pi*cI+6*Pi*cI*Hmz+6*Pi*cI*Hmy-5/3*Pi*cI*Hpx-16/3*Pi*cI*H0x+137/6*z2)+xp1^-1*yt*(-32/3-Hp0x-5*H00x+9*H0mx-41/6*H0x+6*H0x*Hmz+6*H0x*Hmy+12*Hmx-12*Hmx*Hmz-12*Hmx*Hmy-41/6*Pi*cI+6*Pi*cI*Hmz+6*Pi*cI*Hmy-Pi*cI*Hpx-5*Pi*cI*H0x+43/2*z2)+xm1^-5*yt1^-1*(72*H00x-144*H0mx+72*Pi*cI*H0x+72*z2)+xm1^-5*zu1^-1*(-72*H00x+144*H0mx-72*Pi*cI*H0x-72*z2)+xm1^-5*(-36*H00x+72*H0mx-36*Pi*cI*H0x-36*z2)+xm1^-5*yt*(36*H00x-72*H0mx+36*Pi*cI*H0x+36*z2)+xm1^-4*yt1^-1*(-180*H00x+360*H0mx+72*H0x-144*Hmx+72*Pi*cI-180*Pi*cI*H0x-180*z2)+xm1^-4*zu1^-1*(180*H00x-360*H0mx-72*H0x+144*Hmx-72*Pi*cI+180*Pi*cI*H0x+180*z2)+xm1^-4*(90*H00x-180*H0mx-36*H0x+72*Hmx-36*Pi*cI+90*Pi*cI*H0x+90*z2)+xm1^-4*yt*(-90*H00x+180*H0mx+36*H0x-72*Hmx+36*Pi*cI-90*Pi*cI*H0x-90*z2)+xm1^-3*yt1^-1*(150*H00x-300*H0mx-144*H0x+288*Hmx-144*Pi*cI+150*Pi*cI*H0x+150*z2)+xm1^-3*zu1^-1*(-150*H00x+300*H0mx+144*H0x-288*Hmx+144*Pi*cI-150*Pi*cI*H0x-150*z2)+xm1^-3*(-84*H00x+168*H0mx+72*H0x-144*Hmx+72*Pi*cI-84*Pi*cI*H0x-84*z2)+xm1^-3*yt*(66*H00x-132*H0mx-72*H0x+144*Hmx-72*Pi*cI+66*Pi*cI*H0x+66*z2)+xm1^-2*yt1^-1*(12-45*H00x+90*H0mx+84*H0x-168*Hmx+84*Pi*cI-45*Pi*cI*H0x-45*z2)+xm1^-2*zu1^-1*(-12+45*H00x-90*H0mx-84*H0x+168*Hmx-84*Pi*cI+45*Pi*cI*H0x+45*z2)+xm1^-2*(-6+36*H00x-72*H0mx-51*H0x+102*Hmx-51*Pi*cI+36*Pi*cI*H0x+36*z2)+xm1^-2*yt*(6-9*H00x+18*H0mx+33*H0x-66*Hmx+33*Pi*cI-9*Pi*cI*H0x-9*z2)+xm1^-1*yt1^-2*(-4/3*Hp0x-4/3*Hm0x+4/3*H0x*Hmy+4/3*Pi*cI*Hmy-4/3*Pi*cI*Hpx-4/3*Pi*cI*Hmx+2*z2)+xm1^-1*yt1^-1*(-12+8/3*Hp0x+67/3*H00x-42*H0mx-35/3*H0x+H0x*Hmz-H0x*Hmy+24*Hmx-35/3*Pi*cI+Pi*cI*Hmz-Pi*cI*Hmy+8/3*Pi*cI*Hpx+67/3*Pi*cI*H0x+47/3*z2)+xm1^-1*zu1^-2*(4/3*Hp0x+4/3*Hm0x-4/3*H0x*Hmz-4/3*Pi*cI*Hmz+4/3*Pi*cI*Hpx+4/3*Pi*cI*Hmx-2*z2)+xm1^-1*zu1^-1*(12-8/3*Hp0x-67/3*H00x+42*H0mx+35/3*H0x+H0x*Hmz-H0x*Hmy-24*Hmx+35/3*Pi*cI+Pi*cI*Hmz-Pi*cI*Hmy-8/3*Pi*cI*Hpx-67/3*Pi*cI*H0x-47/3*z2)+xm1^-1*(6-1/3*Hp0x-23/3*H00x+15*H0mx+89/6*H0x-1/3*H0x*Hmz+1/3*H0x*Hmy-30*Hmx+89/6*Pi*cI-1/3*Pi*cI*Hmz+1/3*Pi*cI*Hmy-1/3*Pi*cI*Hpx-23/3*Pi*cI*H0x-41/6*z2)+xm1^-1*yt*(-6+1/3*Hp0x+5/3*H00x-3*H0mx+19/6*H0x-6*Hmx+19/6*Pi*cI+1/3*Pi*cI*Hpx+5/3*Pi*cI*H0x+5/6*z2)+yt^-2*zu1^-1*(-4/3*Hmy)+yt^-2*(-2/3*Hmy)+yt^-1*zu1^-1*(4/3+14/3*Hmy)+yt^-1*(2/3+5/3*Hmy)+zu^-2*yt1^-1*(4/3*Hmz)+zu^-2*(2/3*Hmz)+zu^-1*yt1^-1*(-4/3-14/3*Hmz)+zu^-1*(-2/3-5/3*Hmz)+yt1^-3*(-2/3*H0my-2/3*z2)+yt1^-2*(34/3-1/3*H0my+4/3*Hp0x+4/3*Hm0x-34/3*Hmy-40/3*H0x*Hmy+24*Hmx*Hmy-40/3*Pi*cI*Hmy+4/3*Pi*cI*Hpx+4/3*Pi*cI*Hmx-79/3*z2)+yt1^-1*(-12-5*H0mz+12*Hmmz+9*H0my-18*Hmmy-2*Hp0x-67/6*H00x+21*H0mx+10/3*Hm0x-6*Hmmx-17/3*Hmz+31/3*Hmy-5*H0x+14/3*H0x*Hmz+10*H0x*Hmy+9*Hmx-12*Hmx*Hmz-18*Hmx*Hmy-5*Pi*cI+14/3*Pi*cI*Hmz+10*Pi*cI*Hmy-2*Pi*cI*Hpx-67/6*Pi*cI*H0x+10/3*Pi*cI*Hmx+175/6*z2)+zu1^-3*(2/3*H0mz+2/3*z2)+zu1^-2*(-34/3+1/3*H0mz-4/3*Hp0x-4/3*Hm0x+34/3*Hmz+40/3*H0x*Hmz-24*Hmx*Hmz+40/3*Pi*cI*Hmz-4/3*Pi*cI*Hpx-4/3*Pi*cI*Hmx+79/3*z2)+zu1^-1*(12-9*H0mz+18*Hmmz+5*H0my-12*Hmmy+2*Hp0x+67/6*H00x-21*H0mx-10/3*Hm0x+6*Hmmx-31/3*Hmz+17/3*Hmy+5*H0x-10*H0x*Hmz-14/3*H0x*Hmy-9*Hmx+18*Hmx*Hmz+12*Hmx*Hmy+5*Pi*cI-10*Pi*cI*Hmz-14/3*Pi*cI*Hmy+2*Pi*cI*Hpx+67/6*Pi*cI*H0x-10/3*Pi*cI*Hmx-175/6*z2)+yt*zu^-1*(2/3*Hmz)+x*yt^-1*(-2/3*Hmy)+x*yt1^-3*(-1/3*H0my-1/3*z2)+x*yt1^-2*(1/3-1/3*Hmy)+x*yt1^-1*(-2-8/3*H0mz+6*Hmmz+4/3*H0my-3*Hmmy-1/3*Hp0x-5/3*H00x+3*H0mx-4/3*Hm0x+3*Hmmx+8/3*Hmy+8/3*H0x*Hmz+5/3*H0x*Hmy-6*Hmx*Hmz-3*Hmx*Hmy+8/3*Pi*cI*Hmz+5/3*Pi*cI*Hmy-1/3*Pi*cI*Hpx-5/3*Pi*cI*H0x-4/3*Pi*cI*Hmx+31/6*z2)+x*zu1^-3*(1/3*H0mz+1/3*z2)+x*zu1^-2*(-1/3+1/3*Hmz)+x*zu1^-1*(2-4/3*H0mz+3*Hmmz+8/3*H0my-6*Hmmy+1/3*Hp0x+5/3*H00x-3*H0mx+4/3*Hm0x-3*Hmmx-8/3*Hmz-5/3*H0x*Hmz-8/3*H0x*Hmy+3*Hmx*Hmz+6*Hmx*Hmy-5/3*Pi*cI*Hmz-8/3*Pi*cI*Hmy+1/3*Pi*cI*Hpx+5/3*Pi*cI*H0x+4/3*Pi*cI*Hmx-31/6*z2)+Lmu2m2*x^-1*yt1^-1*(-4/3+3*Hmy-4/3*H0x+3*Hmx-4/3*Pi*cI)+Lmu2m2*x^-1*zu1^-1*(4/3-3*Hmz+4/3*H0x-3*Hmx+4/3*Pi*cI)+Lmu2m2*xp1^-3*(-2/3*H0x-2/3*Pi*cI)+Lmu2m2*xp1^-3*yt*(-2/3*H0x-2/3*Pi*cI)+Lmu2m2*xp1^-2*yt1^-1*(-12*Hmz+12*Hmy)+Lmu2m2*xp1^-2*zu1^-1*(-12*Hmz+12*Hmy)+Lmu2m2*xp1^-2*(16/3-6*Hmz-6*Hmy+7*H0x-12*Hmx+7*Pi*cI)+Lmu2m2*xp1^-2*yt*(16/3-6*Hmz-6*Hmy+7*H0x-12*Hmx+7*Pi*cI)+Lmu2m2*xp1^-1*yt1^-2*(-2/3*H0x-2/3*Pi*cI)+Lmu2m2*xp1^-1*yt1^-1*(12*Hmz-12*Hmy+2/3*H0x+2/3*Pi*cI)+Lmu2m2*xp1^-1*zu1^-2*(2/3*H0x+2/3*Pi*cI)+Lmu2m2*xp1^-1*zu1^-1*(12*Hmz-12*Hmy-2/3*H0x-2/3*Pi*cI)+Lmu2m2*xp1^-1*(-16/3+6*Hmz+6*Hmy-41/6*H0x+12*Hmx-41/6*Pi*cI)+Lmu2m2*xp1^-1*yt*(-16/3+6*Hmz+6*Hmy-13/2*H0x+12*Hmx-13/2*Pi*cI)+Lmu2m2*xm1^-1*yt1^-2*(-2/3*H0x-2/3*Pi*cI)+Lmu2m2*xm1^-1*yt1^-1*(4/3*H0x+4/3*Pi*cI)+Lmu2m2*xm1^-1*zu1^-2*(2/3*H0x+2/3*Pi*cI)+Lmu2m2*xm1^-1*zu1^-1*(-4/3*H0x-4/3*Pi*cI)+Lmu2m2*xm1^-1*(-1/6*H0x-1/6*Pi*cI)+Lmu2m2*xm1^-1*yt*(1/6*H0x+1/6*Pi*cI)+Lmu2m2*yt1^-2*(16/3-12*Hmy+20/3*H0x-12*Hmx+20/3*Pi*cI)+Lmu2m2*yt1^-1*(-8+18*Hmy-10*H0x+18*Hmx-10*Pi*cI)+Lmu2m2*zu1^-2*(-16/3+12*Hmz-20/3*H0x+12*Hmx-20/3*Pi*cI)+Lmu2m2*zu1^-1*(8-18*Hmz+10*H0x-18*Hmx+10*Pi*cI)+Lmu2m2*(8/3-6*Hmy+10/3*H0x-6*Hmx+10/3*Pi*cI)+Lmu2m2*x*yt1^-1*(-4/3+3*Hmy-5/3*H0x+3*Hmx-5/3*Pi*cI)+Lmu2m2*x*zu1^-1*(4/3-3*Hmz+5/3*H0x-3*Hmx+5/3*Pi*cI)+Lmu2m2^2*x^-1*yt1^-1*(-3/2)+Lmu2m2^2*x^-1*zu1^-1*(3/2)+Lmu2m2^2*xp1^-2*(6)+Lmu2m2^2*xp1^-2*yt*(6)+Lmu2m2^2*xp1^-1*(-6)+Lmu2m2^2*xp1^-1*yt*(-6)+Lmu2m2^2*yt1^-2*(6)+Lmu2m2^2*yt1^-1*(-9)+Lmu2m2^2*zu1^-2*(-6)+Lmu2m2^2*zu1^-1*(9)+Lmu2m2^2*(3)+Lmu2m2^2*x*yt1^-1*(-3/2)+Lmu2m2^2*x*zu1^-1*(3/2)+7/3+35/6*H0mz-12*Hmmz-35/6*H0my+12*Hmmy+2/3*Hp0x+10/3*H00x-6*H0mx+13/3*Hmz-11/3*Hmy+5*H0x-35/6*H0x*Hmz-1/6*H0x*Hmy-9*Hmx+12*Hmx*Hmz+5*Pi*cI-35/6*Pi*cI*Hmz-1/6*Pi*cI*Hmy+2/3*Pi*cI*Hpx+10/3*Pi*cI*H0x-31/3*z2;


Hgg1half[[3,1]] = +x^-1*yt^-1*(-2/9*Hmy)+x^-1*yt1^-3*(-1/9*H0my-1/9*z2)+x^-1*yt1^-2*(1/9-1/9*Hmy)+x^-1*yt1^-1*(-2/3+8/9*H0mz-2*Hmmz+4/9*H0my-Hmmy+1/9*Hp0x-10/9*H00x+2*H0mx+5/3*Hm0x-3*Hmmx+8/9*Hmy-10/9*H0x*Hmz+4/9*H0x*Hmy+2*Hmx*Hmz-Hmx*Hmy-10/9*Pi*cI*Hmz+4/9*Pi*cI*Hmy+1/9*Pi*cI*Hpx-10/9*Pi*cI*H0x+5/3*Pi*cI*Hmx+17/18*z2)+x^-1*zu1^-3*(-1/9*H0mz-1/9*z2)+x^-1*zu1^-2*(1/9-1/9*Hmz)+x^-1*zu1^-1*(-2/3+4/9*H0mz-Hmmz+8/9*H0my-2*Hmmy+1/9*Hp0x-10/9*H00x+2*H0mx+5/3*Hm0x-3*Hmmx+8/9*Hmz+4/9*H0x*Hmz-10/9*H0x*Hmy-Hmx*Hmz+2*Hmx*Hmy+4/9*Pi*cI*Hmz-10/9*Pi*cI*Hmy+1/9*Pi*cI*Hpx-10/9*Pi*cI*H0x+5/3*Pi*cI*Hmx+17/18*z2)+xp1^-3*yt1^-1*(8/9*Hp0x+8/9*Hm0x-4/9*H0x*Hmz-4/9*H0x*Hmy-4/9*Pi*cI*Hmz-4/9*Pi*cI*Hmy+8/9*Pi*cI*Hpx+8/9*Pi*cI*Hmx-4/3*z2)+xp1^-3*zu1^-1*(8/9*Hp0x+8/9*Hm0x-4/9*H0x*Hmz-4/9*H0x*Hmy-4/9*Pi*cI*Hmz-4/9*Pi*cI*Hmy+8/9*Pi*cI*Hpx+8/9*Pi*cI*Hmx-4/3*z2)+xp1^-2*yt1^-1*(-64/9-1/3*H0mz-1/3*H0my-4/3*Hp0x-2/9*H00x-4/3*Hm0x+32/9*Hmz+32/9*Hmy+14/3*H0x*Hmz+14/3*H0x*Hmy-8*Hmx*Hmz-8*Hmx*Hmy+14/3*Pi*cI*Hmz+14/3*Pi*cI*Hmy-4/3*Pi*cI*Hpx-2/9*Pi*cI*H0x-4/3*Pi*cI*Hmx+18*z2)+xp1^-2*zu1^-1*(-64/9-1/3*H0mz-1/3*H0my-4/3*Hp0x-2/9*H00x-4/3*Hm0x+32/9*Hmz+32/9*Hmy+14/3*H0x*Hmz+14/3*H0x*Hmy-8*Hmx*Hmz-8*Hmx*Hmy+14/3*Pi*cI*Hmz+14/3*Pi*cI*Hmy-4/3*Pi*cI*Hpx-2/9*Pi*cI*H0x-4/3*Pi*cI*Hmx+18*z2)+xp1^-2*(2*H0x*Hmz-2*H0x*Hmy-4*Hmx*Hmz+4*Hmx*Hmy+2*Pi*cI*Hmz-2*Pi*cI*Hmy)+xp1^-2*yt*(2*H0x*Hmz-2*H0x*Hmy-4*Hmx*Hmz+4*Hmx*Hmy+2*Pi*cI*Hmz-2*Pi*cI*Hmy)+xp1^-1*yt1^-2*(-4/9*Hp0x-4/9*Hm0x+4/9*H0x*Hmy+4/9*Pi*cI*Hmy-4/9*Pi*cI*Hpx-4/9*Pi*cI*Hmx+2/3*z2)+xp1^-1*yt1^-1*(64/9+1/3*H0mz+1/3*H0my+10/9*Hp0x+10/9*H00x-2*H0mx+4/3*Hm0x-32/9*Hmz-32/9*Hmy-43/9*H0x*Hmz-41/9*H0x*Hmy+8*Hmx*Hmz+8*Hmx*Hmy-43/9*Pi*cI*Hmz-41/9*Pi*cI*Hmy+10/9*Pi*cI*Hpx+10/9*Pi*cI*H0x+4/3*Pi*cI*Hmx-149/9*z2)+xp1^-1*zu1^-2*(-4/9*Hp0x-4/9*Hm0x+4/9*H0x*Hmz+4/9*Pi*cI*Hmz-4/9*Pi*cI*Hpx-4/9*Pi*cI*Hmx+2/3*z2)+xp1^-1*zu1^-1*(64/9+1/3*H0mz+1/3*H0my+10/9*Hp0x+10/9*H00x-2*H0mx+4/3*Hm0x-32/9*Hmz-32/9*Hmy-41/9*H0x*Hmz-43/9*H0x*Hmy+8*Hmx*Hmz+8*Hmx*Hmy-41/9*Pi*cI*Hmz-43/9*Pi*cI*Hmy+10/9*Pi*cI*Hpx+10/9*Pi*cI*H0x+4/3*Pi*cI*Hmx-149/9*z2)+xp1^-1*(-2/9*Hp0x+8/9*H00x-2*H0mx-2*H0x*Hmz+2*H0x*Hmy+4*Hmx*Hmz-4*Hmx*Hmy-2*Pi*cI*Hmz+2*Pi*cI*Hmy-2/9*Pi*cI*Hpx+8/9*Pi*cI*H0x+13/9*z2)+xp1^-1*yt*(-2*H0x*Hmz+2*H0x*Hmy+4*Hmx*Hmz-4*Hmx*Hmy-2*Pi*cI*Hmz+2*Pi*cI*Hmy)+xm1^-3*yt1^-1*(4*H00x-8*H0mx+4*Pi*cI*H0x+4*z2)+xm1^-3*zu1^-1*(4*H00x-8*H0mx+4*Pi*cI*H0x+4*z2)+xm1^-3*(-4*H00x+8*H0mx-4*Pi*cI*H0x-4*z2)+xm1^-2*yt1^-1*(-6*H00x+12*H0mx+4*H0x-8*Hmx+4*Pi*cI-6*Pi*cI*H0x-6*z2)+xm1^-2*zu1^-1*(-6*H00x+12*H0mx+4*H0x-8*Hmx+4*Pi*cI-6*Pi*cI*H0x-6*z2)+xm1^-2*(6*H00x-12*H0mx-4*H0x+8*Hmx-4*Pi*cI+6*Pi*cI*H0x+6*z2)+xm1^-1*yt1^-2*(-4/9*Hp0x-4/9*Hm0x+4/9*H0x*Hmy+4/9*Pi*cI*Hmy-4/9*Pi*cI*Hpx-4/9*Pi*cI*Hmx+2/3*z2)+xm1^-1*yt1^-1*(2/3*Hp0x+H00x-2*H0mx+2/3*Hm0x-34/9*H0x-1/3*H0x*Hmz-1/3*H0x*Hmy+8*Hmx-34/9*Pi*cI-1/3*Pi*cI*Hmz-1/3*Pi*cI*Hmy+2/3*Pi*cI*Hpx+Pi*cI*H0x+2/3*Pi*cI*Hmx)+xm1^-1*zu1^-2*(-4/9*Hp0x-4/9*Hm0x+4/9*H0x*Hmz+4/9*Pi*cI*Hmz-4/9*Pi*cI*Hpx-4/9*Pi*cI*Hmx+2/3*z2)+xm1^-1*zu1^-1*(2/3*Hp0x+H00x-2*H0mx+2/3*Hm0x-34/9*H0x-1/3*H0x*Hmz-1/3*H0x*Hmy+8*Hmx-34/9*Pi*cI-1/3*Pi*cI*Hmz-1/3*Pi*cI*Hmy+2/3*Pi*cI*Hpx+Pi*cI*H0x+2/3*Pi*cI*Hmx)+xm1^-1*(-2/9*Hp0x-H00x+2*H0mx-2/9*Hm0x+34/9*H0x+1/9*H0x*Hmz+1/9*H0x*Hmy-8*Hmx+34/9*Pi*cI+1/9*Pi*cI*Hmz+1/9*Pi*cI*Hmy-2/9*Pi*cI*Hpx-Pi*cI*H0x-2/9*Pi*cI*Hmx-2/3*z2)+yt^-2*zu1^-1*(-4/9*Hmy)+yt^-2*(-2/9*Hmy)+yt^-1*zu1^-1*(4/9+14/9*Hmy)+yt^-1*(2/9+5/9*Hmy)+zu^-2*yt1^-1*(-4/9*Hmz)+zu^-2*(-2/9*Hmz)+zu^-1*yt1^-1*(4/9+14/9*Hmz)+zu^-1*(2/9+5/9*Hmz)+yt1^-3*(-2/9*H0my-2/9*z2)+yt1^-2*(34/9-1/9*H0my+4/9*Hp0x+4/9*Hm0x-34/9*Hmy-40/9*H0x*Hmy+8*Hmx*Hmy-40/9*Pi*cI*Hmy+4/9*Pi*cI*Hpx+4/9*Pi*cI*Hmx-79/9*z2)+yt1^-1*(-16/3+5/3*H0mz-4*Hmmz+3*H0my-6*Hmmy-2/3*Hp0x-47/18*H00x+5*H0mx+38/9*Hm0x-10*Hmmx+17/9*Hmz+31/9*Hmy+8/9*H0x-14/9*H0x*Hmz+10/3*H0x*Hmy-2*Hmx+4*Hmx*Hmz-6*Hmx*Hmy+8/9*Pi*cI-14/9*Pi*cI*Hmz+10/3*Pi*cI*Hmy-2/3*Pi*cI*Hpx-47/18*Pi*cI*H0x+38/9*Pi*cI*Hmx+191/18*z2)+zu1^-3*(-2/9*H0mz-2/9*z2)+zu1^-2*(34/9-1/9*H0mz+4/9*Hp0x+4/9*Hm0x-34/9*Hmz-40/9*H0x*Hmz+8*Hmx*Hmz-40/9*Pi*cI*Hmz+4/9*Pi*cI*Hpx+4/9*Pi*cI*Hmx-79/9*z2)+zu1^-1*(-16/3+3*H0mz-6*Hmmz+5/3*H0my-4*Hmmy-2/3*Hp0x-47/18*H00x+5*H0mx+38/9*Hm0x-10*Hmmx+31/9*Hmz+17/9*Hmy+8/9*H0x+10/3*H0x*Hmz-14/9*H0x*Hmy-2*Hmx-6*Hmx*Hmz+4*Hmx*Hmy+8/9*Pi*cI+10/3*Pi*cI*Hmz-14/9*Pi*cI*Hmy-2/3*Pi*cI*Hpx-47/18*Pi*cI*H0x+38/9*Pi*cI*Hmx+191/18*z2)+yt*zu^-1*(-2/9*Hmz)+x*yt^-1*(-2/9*Hmy)+x*yt1^-3*(-1/9*H0my-1/9*z2)+x*yt1^-2*(1/9-1/9*Hmy)+x*yt1^-1*(-2/3+8/9*H0mz-2*Hmmz+4/9*H0my-Hmmy-1/9*Hp0x-5/9*H00x+H0mx+4/3*Hm0x-3*Hmmx+8/9*Hmy-8/9*H0x*Hmz+5/9*H0x*Hmy+2*Hmx*Hmz-Hmx*Hmy-8/9*Pi*cI*Hmz+5/9*Pi*cI*Hmy-1/9*Pi*cI*Hpx-5/9*Pi*cI*H0x+4/3*Pi*cI*Hmx+31/18*z2)+x*zu1^-3*(-1/9*H0mz-1/9*z2)+x*zu1^-2*(1/9-1/9*Hmz)+x*zu1^-1*(-2/3+4/9*H0mz-Hmmz+8/9*H0my-2*Hmmy-1/9*Hp0x-5/9*H00x+H0mx+4/3*Hm0x-3*Hmmx+8/9*Hmz+5/9*H0x*Hmz-8/9*H0x*Hmy-Hmx*Hmz+2*Hmx*Hmy+5/9*Pi*cI*Hmz-8/9*Pi*cI*Hmy-1/9*Pi*cI*Hpx-5/9*Pi*cI*H0x+4/3*Pi*cI*Hmx+31/18*z2)+Lmu2m2*x^-1*yt1^-1*(-4/9+Hmy-4/9*H0x+Hmx-4/9*Pi*cI)+Lmu2m2*x^-1*zu1^-1*(-4/9+Hmz-4/9*H0x+Hmx-4/9*Pi*cI)+Lmu2m2*xp1^-3*yt1^-1*(4/9*H0x+4/9*Pi*cI)+Lmu2m2*xp1^-3*zu1^-1*(4/9*H0x+4/9*Pi*cI)+Lmu2m2*xp1^-2*yt1^-1*(-32/9+4*Hmz+4*Hmy-14/3*H0x+8*Hmx-14/3*Pi*cI)+Lmu2m2*xp1^-2*zu1^-1*(-32/9+4*Hmz+4*Hmy-14/3*H0x+8*Hmx-14/3*Pi*cI)+Lmu2m2*xp1^-2*(2*Hmz-2*Hmy)+Lmu2m2*xp1^-2*yt*(2*Hmz-2*Hmy)+Lmu2m2*xp1^-1*yt1^-2*(-2/9*H0x-2/9*Pi*cI)+Lmu2m2*xp1^-1*yt1^-1*(32/9-4*Hmz-4*Hmy+41/9*H0x-8*Hmx+41/9*Pi*cI)+Lmu2m2*xp1^-1*zu1^-2*(-2/9*H0x-2/9*Pi*cI)+Lmu2m2*xp1^-1*zu1^-1*(32/9-4*Hmz-4*Hmy+41/9*H0x-8*Hmx+41/9*Pi*cI)+Lmu2m2*xp1^-1*(-2*Hmz+2*Hmy-1/9*H0x-1/9*Pi*cI)+Lmu2m2*xp1^-1*yt*(-2*Hmz+2*Hmy)+Lmu2m2*xm1^-1*yt1^-2*(-2/9*H0x-2/9*Pi*cI)+Lmu2m2*xm1^-1*yt1^-1*(1/3*H0x+1/3*Pi*cI)+Lmu2m2*xm1^-1*zu1^-2*(-2/9*H0x-2/9*Pi*cI)+Lmu2m2*xm1^-1*zu1^-1*(1/3*H0x+1/3*Pi*cI)+Lmu2m2*xm1^-1*(-1/9*H0x-1/9*Pi*cI)+Lmu2m2*yt1^-2*(16/9-4*Hmy+20/9*H0x-4*Hmx+20/9*Pi*cI)+Lmu2m2*yt1^-1*(-8/3+6*Hmy-10/3*H0x+6*Hmx-10/3*Pi*cI)+Lmu2m2*zu1^-2*(16/9-4*Hmz+20/9*H0x-4*Hmx+20/9*Pi*cI)+Lmu2m2*zu1^-1*(-8/3+6*Hmz-10/3*H0x+6*Hmx-10/3*Pi*cI)+Lmu2m2*(8/9-2*Hmy+10/9*H0x-2*Hmx+10/9*Pi*cI)+Lmu2m2*x*yt1^-1*(-4/9+Hmy-5/9*H0x+Hmx-5/9*Pi*cI)+Lmu2m2*x*zu1^-1*(-4/9+Hmz-5/9*H0x+Hmx-5/9*Pi*cI)+Lmu2m2^2*x^-1*yt1^-1*(-1/2)+Lmu2m2^2*x^-1*zu1^-1*(-1/2)+Lmu2m2^2*xp1^-2*yt1^-1*(-4)+Lmu2m2^2*xp1^-2*zu1^-1*(-4)+Lmu2m2^2*xp1^-1*yt1^-1*(4)+Lmu2m2^2*xp1^-1*zu1^-1*(4)+Lmu2m2^2*yt1^-2*(2)+Lmu2m2^2*yt1^-1*(-3)+Lmu2m2^2*zu1^-2*(2)+Lmu2m2^2*zu1^-1*(-3)+Lmu2m2^2*(1)+Lmu2m2^2*x*yt1^-1*(-1/2)+Lmu2m2^2*x*zu1^-1*(-1/2)+4/3-35/18*H0mz+4*Hmmz-35/18*H0my+4*Hmmy+2/9*Hp0x+10/9*H00x-2*H0mx-35/9*Hm0x+8*Hmmx-13/9*Hmz-11/9*Hmy-8/9*H0x+35/18*H0x*Hmz-1/18*H0x*Hmy+2*Hmx-4*Hmx*Hmz-8/9*Pi*cI+35/18*Pi*cI*Hmz-1/18*Pi*cI*Hmy+2/9*Pi*cI*Hpx+10/9*Pi*cI*H0x-35/9*Pi*cI*Hmx-31/9*z2;


Hgg1half[[3,2]] = +x^-1*yt^-1*(-2/3*Hmy)+x^-1*yt1^-3*(-1/3*H0my-1/3*z2)+x^-1*yt1^-2*(1/3-1/3*Hmy)+x^-1*yt1^-1*(-2+8/3*H0mz-6*Hmmz+4/3*H0my-3*Hmmy+1/3*Hp0x-10/3*H00x+6*H0mx+5*Hm0x-9*Hmmx+8/3*Hmy-10/3*H0x*Hmz+4/3*H0x*Hmy+6*Hmx*Hmz-3*Hmx*Hmy-10/3*Pi*cI*Hmz+4/3*Pi*cI*Hmy+1/3*Pi*cI*Hpx-10/3*Pi*cI*H0x+5*Pi*cI*Hmx+17/6*z2)+x^-1*zu1^-3*(1/3*H0mz+1/3*z2)+x^-1*zu1^-2*(-1/3+1/3*Hmz)+x^-1*zu1^-1*(2-4/3*H0mz+3*Hmmz-8/3*H0my+6*Hmmy-1/3*Hp0x+10/3*H00x-6*H0mx-5*Hm0x+9*Hmmx-8/3*Hmz-4/3*H0x*Hmz+10/3*H0x*Hmy+3*Hmx*Hmz-6*Hmx*Hmy-4/3*Pi*cI*Hmz+10/3*Pi*cI*Hmy-1/3*Pi*cI*Hpx+10/3*Pi*cI*H0x-5*Pi*cI*Hmx-17/6*z2)+xp1^-4*(12*H0x*Hmz-12*H0x*Hmy-24*Hmx*Hmz+24*Hmx*Hmy+12*Pi*cI*Hmz-12*Pi*cI*Hmy)+xp1^-4*yt*(24*H0x*Hmz-24*H0x*Hmy-48*Hmx*Hmz+48*Hmx*Hmy+24*Pi*cI*Hmz-24*Pi*cI*Hmy)+xp1^-4*yt^2*(12*H0x*Hmz-12*H0x*Hmy-24*Hmx*Hmz+24*Hmx*Hmy+12*Pi*cI*Hmz-12*Pi*cI*Hmy)+xp1^-3*yt1^-1*(-4/3*H0x*Hmz+4/3*H0x*Hmy-4/3*Pi*cI*Hmz+4/3*Pi*cI*Hmy)+xp1^-3*zu1^-1*(-4/3*H0x*Hmz+4/3*H0x*Hmy-4/3*Pi*cI*Hmz+4/3*Pi*cI*Hmy)+xp1^-3*(-4/3*Hp0x+16/3*H00x-12*H0mx-76/3*H0x*Hmz+76/3*H0x*Hmy+48*Hmx*Hmz-48*Hmx*Hmy-76/3*Pi*cI*Hmz+76/3*Pi*cI*Hmy-4/3*Pi*cI*Hpx+16/3*Pi*cI*H0x+26/3*z2)+xp1^-3*yt*(-4/3*Hp0x+16/3*H00x-12*H0mx-48*H0x*Hmz+48*H0x*Hmy+96*Hmx*Hmz-96*Hmx*Hmy-48*Pi*cI*Hmz+48*Pi*cI*Hmy-4/3*Pi*cI*Hpx+16/3*Pi*cI*H0x+26/3*z2)+xp1^-3*yt^2*(-24*H0x*Hmz+24*H0x*Hmy+48*Hmx*Hmz-48*Hmx*Hmy-24*Pi*cI*Hmz+24*Pi*cI*Hmy)+xp1^-2*yt^-2*(4/3*Hmy)+xp1^-2*yt^-1*(-4/3-14/3*Hmy)+xp1^-2*zu^-2*(-4/3*Hmz)+xp1^-2*zu^-1*(4/3+14/3*Hmz)+xp1^-2*yt1^-1*(-H0mz-5/3*H0my-2/3*H00x+32/3*Hmz-32/3*Hmy+14*H0x*Hmz-14*H0x*Hmy-24*Hmx*Hmz+24*Hmx*Hmy+14*Pi*cI*Hmz-14*Pi*cI*Hmy-2/3*Pi*cI*H0x-2/3*z2)+xp1^-2*zu1^-1*(5/3*H0mz+H0my+2/3*H00x+32/3*Hmz-32/3*Hmy+14*H0x*Hmz-14*H0x*Hmy-24*Hmx*Hmz+24*Hmx*Hmy+14*Pi*cI*Hmz-14*Pi*cI*Hmy+2/3*Pi*cI*H0x+2/3*z2)+xp1^-2*(8-25*H0mz+48*Hmmz+5/3*H0my+2*Hp0x+13/3*H00x-6*H0mx-24*Hm0x+48*Hmmx-12*Hmz-8/3*Hmy+20*H0x*Hmz-8*H0x*Hmy-36*Hmx*Hmz+12*Hmx*Hmy+20*Pi*cI*Hmz-8*Pi*cI*Hmy+2*Pi*cI*Hpx+13/3*Pi*cI*H0x-24*Pi*cI*Hmx-76/3*z2)+xp1^-2*yt*(8-35/3*H0mz+24*Hmmz-35/3*H0my+24*Hmmy+2*Hp0x+13/3*H00x-6*H0mx-24*Hm0x+48*Hmmx-22/3*Hmz-22/3*Hmy+42*H0x*Hmz-30*H0x*Hmy-84*Hmx*Hmz+60*Hmx*Hmy+42*Pi*cI*Hmz-30*Pi*cI*Hmy+2*Pi*cI*Hpx+13/3*Pi*cI*H0x-24*Pi*cI*Hmx-76/3*z2)+xp1^-2*yt^2*(12*H0x*Hmz-12*H0x*Hmy-24*Hmx*Hmz+24*Hmx*Hmy+12*Pi*cI*Hmz-12*Pi*cI*Hmy)+xp1^-1*yt^-2*(-4/3*Hmy)+xp1^-1*yt^-1*(4/3+14/3*Hmy)+xp1^-1*zu^-2*(4/3*Hmz)+xp1^-1*zu^-1*(-4/3-14/3*Hmz)+xp1^-1*yt1^-2*(-4/3*Hp0x-4/3*Hm0x+4/3*H0x*Hmy+4/3*Pi*cI*Hmy-4/3*Pi*cI*Hpx-4/3*Pi*cI*Hmx+2*z2)+xp1^-1*yt1^-1*(H0mz+5/3*H0my+4/3*Hp0x+10/3*H00x-6*H0mx+2*Hm0x-32/3*Hmz+32/3*Hmy-43/3*H0x*Hmz+37/3*H0x*Hmy+24*Hmx*Hmz-24*Hmx*Hmy-43/3*Pi*cI*Hmz+37/3*Pi*cI*Hmy+4/3*Pi*cI*Hpx+10/3*Pi*cI*H0x+2*Pi*cI*Hmx+2*z2)+xp1^-1*zu1^-2*(4/3*Hp0x+4/3*Hm0x-4/3*H0x*Hmz-4/3*Pi*cI*Hmz+4/3*Pi*cI*Hpx+4/3*Pi*cI*Hmx-2*z2)+xp1^-1*zu1^-1*(-5/3*H0mz-H0my-4/3*Hp0x-10/3*H00x+6*H0mx-2*Hm0x-32/3*Hmz+32/3*Hmy-37/3*H0x*Hmz+43/3*H0x*Hmy+24*Hmx*Hmz-24*Hmx*Hmy-37/3*Pi*cI*Hmz+43/3*Pi*cI*Hmy-4/3*Pi*cI*Hpx-10/3*Pi*cI*H0x-2*Pi*cI*Hmx-2*z2)+xp1^-1*(-8+25*H0mz-48*Hmmz-5/3*H0my-5/3*Hp0x-4*H00x+6*H0mx+71/3*Hm0x-48*Hmmx+12*Hmz+8/3*Hmy-1/3*H0x-35/6*H0x*Hmz-35/6*H0x*Hmy+12*Hmx*Hmz+12*Hmx*Hmy-1/3*Pi*cI-35/6*Pi*cI*Hmz-35/6*Pi*cI*Hmy-5/3*Pi*cI*Hpx-4*Pi*cI*H0x+71/3*Pi*cI*Hmx+49/2*z2)+xp1^-1*yt*(-8+35/3*H0mz-24*Hmmz+35/3*H0my-24*Hmmy-Hp0x-20/3*H00x+12*H0mx+71/3*Hm0x-48*Hmmx+22/3*Hmz+22/3*Hmy-1/3*H0x-107/6*H0x*Hmz+37/6*H0x*Hmy+36*Hmx*Hmz-12*Hmx*Hmy-1/3*Pi*cI-107/6*Pi*cI*Hmz+37/6*Pi*cI*Hmy-Pi*cI*Hpx-20/3*Pi*cI*H0x+71/3*Pi*cI*Hmx+121/6*z2)+xm1^-3*yt1^-1*(12*H00x-24*H0mx+12*Pi*cI*H0x+12*z2)+xm1^-3*zu1^-1*(-12*H00x+24*H0mx-12*Pi*cI*H0x-12*z2)+xm1^-3*(-6*H00x+12*H0mx-6*Pi*cI*H0x-6*z2)+xm1^-3*yt*(6*H00x-12*H0mx+6*Pi*cI*H0x+6*z2)+xm1^-2*yt1^-1*(-18*H00x+36*H0mx+12*H0x-24*Hmx+12*Pi*cI-18*Pi*cI*H0x-18*z2)+xm1^-2*zu1^-1*(18*H00x-36*H0mx-12*H0x+24*Hmx-12*Pi*cI+18*Pi*cI*H0x+18*z2)+xm1^-2*(9*H00x-18*H0mx-6*H0x+12*Hmx-6*Pi*cI+9*Pi*cI*H0x+9*z2)+xm1^-2*yt*(-9*H00x+18*H0mx+6*H0x-12*Hmx+6*Pi*cI-9*Pi*cI*H0x-9*z2)+xm1^-1*yt1^-2*(-4/3*Hp0x-4/3*Hm0x+4/3*H0x*Hmy+4/3*Pi*cI*Hmy-4/3*Pi*cI*Hpx-4/3*Pi*cI*Hmx+2*z2)+xm1^-1*yt1^-1*(8/3*Hp0x+3*H00x-6*H0mx+8/3*Hm0x-34/3*H0x-H0x*Hmz-5/3*H0x*Hmy+24*Hmx-34/3*Pi*cI-Pi*cI*Hmz-5/3*Pi*cI*Hmy+8/3*Pi*cI*Hpx+3*Pi*cI*H0x+8/3*Pi*cI*Hmx-z2)+xm1^-1*zu1^-2*(4/3*Hp0x+4/3*Hm0x-4/3*H0x*Hmz-4/3*Pi*cI*Hmz+4/3*Pi*cI*Hpx+4/3*Pi*cI*Hmx-2*z2)+xm1^-1*zu1^-1*(-8/3*Hp0x-3*H00x+6*H0mx-8/3*Hm0x+34/3*H0x+5/3*H0x*Hmz+H0x*Hmy-24*Hmx+34/3*Pi*cI+5/3*Pi*cI*Hmz+Pi*cI*Hmy-8/3*Pi*cI*Hpx-3*Pi*cI*H0x-8/3*Pi*cI*Hmx+z2)+xm1^-1*(-1/3*Hp0x-3*H00x+6*H0mx-1/3*Hm0x+17/3*H0x+1/6*H0x*Hmz+1/6*H0x*Hmy-12*Hmx+17/3*Pi*cI+1/6*Pi*cI*Hmz+1/6*Pi*cI*Hmy-1/3*Pi*cI*Hpx-3*Pi*cI*H0x-1/3*Pi*cI*Hmx-5/2*z2)+xm1^-1*yt*(1/3*Hp0x+1/3*Hm0x-17/3*H0x-1/6*H0x*Hmz-1/6*H0x*Hmy+12*Hmx-17/3*Pi*cI-1/6*Pi*cI*Hmz-1/6*Pi*cI*Hmy+1/3*Pi*cI*Hpx+1/3*Pi*cI*Hmx-1/2*z2)+yt^-2*zu1^-1*(4/3*Hmy)+yt^-2*(-2/3*Hmy)+yt^-1*zu1^-1*(-4/3-14/3*Hmy)+yt^-1*(2/3+3*Hmy)+zu^-2*yt1^-1*(-4/3*Hmz)+zu^-2*(2/3*Hmz)+zu^-1*yt1^-1*(4/3+14/3*Hmz)+zu^-1*(-2/3-3*Hmz)+yt1^-3*(-2/3*H0my-2/3*z2)+yt1^-2*(34/3+1/3*H0my+4/3*Hp0x+4/3*Hm0x-34/3*Hmy-40/3*H0x*Hmy+24*Hmx*Hmy-40/3*Pi*cI*Hmy+4/3*Pi*cI*Hpx+4/3*Pi*cI*Hmx-77/3*z2)+yt1^-1*(-50/3+5*H0mz-12*Hmmz+9*H0my-18*Hmmy-2*Hp0x-47/6*H00x+15*H0mx+38/3*Hm0x-30*Hmmx+17/3*Hmz+11*Hmy+8/3*H0x-14/3*H0x*Hmz+10*H0x*Hmy-6*Hmx+12*Hmx*Hmz-18*Hmx*Hmy+8/3*Pi*cI-14/3*Pi*cI*Hmz+10*Pi*cI*Hmy-2*Pi*cI*Hpx-47/6*Pi*cI*H0x+38/3*Pi*cI*Hmx+191/6*z2)+zu1^-3*(2/3*H0mz+2/3*z2)+zu1^-2*(-34/3-1/3*H0mz-4/3*Hp0x-4/3*Hm0x+34/3*Hmz+40/3*H0x*Hmz-24*Hmx*Hmz+40/3*Pi*cI*Hmz-4/3*Pi*cI*Hpx-4/3*Pi*cI*Hmx+77/3*z2)+zu1^-1*(50/3-9*H0mz+18*Hmmz-5*H0my+12*Hmmy+2*Hp0x+47/6*H00x-15*H0mx-38/3*Hm0x+30*Hmmx-11*Hmz-17/3*Hmy-8/3*H0x-10*H0x*Hmz+14/3*H0x*Hmy+6*Hmx+18*Hmx*Hmz-12*Hmx*Hmy-8/3*Pi*cI-10*Pi*cI*Hmz+14/3*Pi*cI*Hmy+2*Pi*cI*Hpx+47/6*Pi*cI*H0x-38/3*Pi*cI*Hmx-191/6*z2)+yt*zu^-1*(2/3*Hmz)+x*yt^-1*(-2/3*Hmy)+x*yt1^-3*(-1/3*H0my-1/3*z2)+x*yt1^-2*(1/3-1/3*Hmy)+x*yt1^-1*(-2+8/3*H0mz-6*Hmmz+4/3*H0my-3*Hmmy-1/3*Hp0x-5/3*H00x+3*H0mx+4*Hm0x-9*Hmmx+8/3*Hmy-8/3*H0x*Hmz+5/3*H0x*Hmy+6*Hmx*Hmz-3*Hmx*Hmy-8/3*Pi*cI*Hmz+5/3*Pi*cI*Hmy-1/3*Pi*cI*Hpx-5/3*Pi*cI*H0x+4*Pi*cI*Hmx+31/6*z2)+x*zu1^-3*(1/3*H0mz+1/3*z2)+x*zu1^-2*(-1/3+1/3*Hmz)+x*zu1^-1*(2-4/3*H0mz+3*Hmmz-8/3*H0my+6*Hmmy+1/3*Hp0x+5/3*H00x-3*H0mx-4*Hm0x+9*Hmmx-8/3*Hmz-5/3*H0x*Hmz+8/3*H0x*Hmy+3*Hmx*Hmz-6*Hmx*Hmy-5/3*Pi*cI*Hmz+8/3*Pi*cI*Hmy+1/3*Pi*cI*Hpx+5/3*Pi*cI*H0x-4*Pi*cI*Hmx-31/6*z2)+Lmu2m2*x^-1*yt1^-1*(-4/3+3*Hmy-4/3*H0x+3*Hmx-4/3*Pi*cI)+Lmu2m2*x^-1*zu1^-1*(4/3-3*Hmz+4/3*H0x-3*Hmx+4/3*Pi*cI)+Lmu2m2*xp1^-4*(12*Hmz-12*Hmy)+Lmu2m2*xp1^-4*yt*(24*Hmz-24*Hmy)+Lmu2m2*xp1^-4*yt^2*(12*Hmz-12*Hmy)+Lmu2m2*xp1^-3*(-24*Hmz+24*Hmy-2/3*H0x-2/3*Pi*cI)+Lmu2m2*xp1^-3*yt*(-48*Hmz+48*Hmy-2/3*H0x-2/3*Pi*cI)+Lmu2m2*xp1^-3*yt^2*(-24*Hmz+24*Hmy)+Lmu2m2*xp1^-2*yt1^-1*(12*Hmz-12*Hmy)+Lmu2m2*xp1^-2*zu1^-1*(12*Hmz-12*Hmy)+Lmu2m2*xp1^-2*(16/3-6*Hmz-6*Hmy+7*H0x-12*Hmx+7*Pi*cI)+Lmu2m2*xp1^-2*yt*(16/3+30*Hmz-42*Hmy+7*H0x-12*Hmx+7*Pi*cI)+Lmu2m2*xp1^-2*yt^2*(12*Hmz-12*Hmy)+Lmu2m2*xp1^-1*yt1^-2*(-2/3*H0x-2/3*Pi*cI)+Lmu2m2*xp1^-1*yt1^-1*(-12*Hmz+12*Hmy+2/3*H0x+2/3*Pi*cI)+Lmu2m2*xp1^-1*zu1^-2*(2/3*H0x+2/3*Pi*cI)+Lmu2m2*xp1^-1*zu1^-1*(-12*Hmz+12*Hmy-2/3*H0x-2/3*Pi*cI)+Lmu2m2*xp1^-1*(-16/3+18*Hmz-6*Hmy-41/6*H0x+12*Hmx-41/6*Pi*cI)+Lmu2m2*xp1^-1*yt*(-16/3-6*Hmz+18*Hmy-13/2*H0x+12*Hmx-13/2*Pi*cI)+Lmu2m2*xm1^-1*yt1^-2*(-2/3*H0x-2/3*Pi*cI)+Lmu2m2*xm1^-1*yt1^-1*(4/3*H0x+4/3*Pi*cI)+Lmu2m2*xm1^-1*zu1^-2*(2/3*H0x+2/3*Pi*cI)+Lmu2m2*xm1^-1*zu1^-1*(-4/3*H0x-4/3*Pi*cI)+Lmu2m2*xm1^-1*(-1/6*H0x-1/6*Pi*cI)+Lmu2m2*xm1^-1*yt*(1/6*H0x+1/6*Pi*cI)+Lmu2m2*yt1^-2*(16/3-12*Hmy+20/3*H0x-12*Hmx+20/3*Pi*cI)+Lmu2m2*yt1^-1*(-8+18*Hmy-10*H0x+18*Hmx-10*Pi*cI)+Lmu2m2*zu1^-2*(-16/3+12*Hmz-20/3*H0x+12*Hmx-20/3*Pi*cI)+Lmu2m2*zu1^-1*(8-18*Hmz+10*H0x-18*Hmx+10*Pi*cI)+Lmu2m2*(8/3+6*Hmz-12*Hmy+10/3*H0x-6*Hmx+10/3*Pi*cI)+Lmu2m2*x*yt1^-1*(-4/3+3*Hmy-5/3*H0x+3*Hmx-5/3*Pi*cI)+Lmu2m2*x*zu1^-1*(4/3-3*Hmz+5/3*H0x-3*Hmx+5/3*Pi*cI)+Lmu2m2^2*x^-1*yt1^-1*(-3/2)+Lmu2m2^2*x^-1*zu1^-1*(3/2)+Lmu2m2^2*xp1^-2*(6)+Lmu2m2^2*xp1^-2*yt*(6)+Lmu2m2^2*xp1^-1*(-6)+Lmu2m2^2*xp1^-1*yt*(-6)+Lmu2m2^2*yt1^-2*(6)+Lmu2m2^2*yt1^-1*(-9)+Lmu2m2^2*zu1^-2*(-6)+Lmu2m2^2*zu1^-1*(9)+Lmu2m2^2*(3)+Lmu2m2^2*x*yt1^-1*(-3/2)+Lmu2m2^2*x*zu1^-1*(3/2)+4-17/2*H0mz+18*Hmmz-19/6*H0my+6*Hmmy+2/3*Hp0x+10/3*H00x-6*H0mx-35/3*Hm0x+24*Hmmx+Hmz-23/3*Hmy-8/3*H0x+29/2*H0x*Hmz-53/6*H0x*Hmy+6*Hmx-30*Hmx*Hmz+18*Hmx*Hmy-8/3*Pi*cI+29/2*Pi*cI*Hmz-53/6*Pi*cI*Hmy+2/3*Pi*cI*Hpx+10/3*Pi*cI*H0x-35/3*Pi*cI*Hmx-31/3*z2;


Hgg1half[[3,3]] = +x^-1*yt^-1*(-2/3*Hmy)+x^-1*yt1^-3*(-1/3*H0my-1/3*z2)+x^-1*yt1^-2*(1/3-1/3*Hmy)+x^-1*yt1^-1*(-2+8/3*H0mz-6*Hmmz+4/3*H0my-3*Hmmy+1/3*Hp0x-10/3*H00x+6*H0mx+5*Hm0x-9*Hmmx+8/3*Hmy-10/3*H0x*Hmz+4/3*H0x*Hmy+6*Hmx*Hmz-3*Hmx*Hmy-10/3*Pi*cI*Hmz+4/3*Pi*cI*Hmy+1/3*Pi*cI*Hpx-10/3*Pi*cI*H0x+5*Pi*cI*Hmx+17/6*z2)+x^-1*zu1^-3*(-1/3*H0mz-1/3*z2)+x^-1*zu1^-2*(1/3-1/3*Hmz)+x^-1*zu1^-1*(-2+4/3*H0mz-3*Hmmz+8/3*H0my-6*Hmmy+1/3*Hp0x-10/3*H00x+6*H0mx+5*Hm0x-9*Hmmx+8/3*Hmz+4/3*H0x*Hmz-10/3*H0x*Hmy-3*Hmx*Hmz+6*Hmx*Hmy+4/3*Pi*cI*Hmz-10/3*Pi*cI*Hmy+1/3*Pi*cI*Hpx-10/3*Pi*cI*H0x+5*Pi*cI*Hmx+17/6*z2)+xp1^-3*yt1^-1*(8/3*Hp0x+8/3*Hm0x-4/3*H0x*Hmz-4/3*H0x*Hmy-4/3*Pi*cI*Hmz-4/3*Pi*cI*Hmy+8/3*Pi*cI*Hpx+8/3*Pi*cI*Hmx-4*z2)+xp1^-3*zu1^-1*(8/3*Hp0x+8/3*Hm0x-4/3*H0x*Hmz-4/3*H0x*Hmy-4/3*Pi*cI*Hmz-4/3*Pi*cI*Hmy+8/3*Pi*cI*Hpx+8/3*Pi*cI*Hmx-4*z2)+xp1^-2*yt1^-1*(-64/3-H0mz-H0my-4*Hp0x-2/3*H00x-4*Hm0x+32/3*Hmz+32/3*Hmy+14*H0x*Hmz+14*H0x*Hmy-24*Hmx*Hmz-24*Hmx*Hmy+14*Pi*cI*Hmz+14*Pi*cI*Hmy-4*Pi*cI*Hpx-2/3*Pi*cI*H0x-4*Pi*cI*Hmx+54*z2)+xp1^-2*zu1^-1*(-64/3-H0mz-H0my-4*Hp0x-2/3*H00x-4*Hm0x+32/3*Hmz+32/3*Hmy+14*H0x*Hmz+14*H0x*Hmy-24*Hmx*Hmz-24*Hmx*Hmy+14*Pi*cI*Hmz+14*Pi*cI*Hmy-4*Pi*cI*Hpx-2/3*Pi*cI*H0x-4*Pi*cI*Hmx+54*z2)+xp1^-2*(6*H0x*Hmz-6*H0x*Hmy-12*Hmx*Hmz+12*Hmx*Hmy+6*Pi*cI*Hmz-6*Pi*cI*Hmy)+xp1^-2*yt*(6*H0x*Hmz-6*H0x*Hmy-12*Hmx*Hmz+12*Hmx*Hmy+6*Pi*cI*Hmz-6*Pi*cI*Hmy)+xp1^-1*yt1^-2*(-4/3*Hp0x-4/3*Hm0x+4/3*H0x*Hmy+4/3*Pi*cI*Hmy-4/3*Pi*cI*Hpx-4/3*Pi*cI*Hmx+2*z2)+xp1^-1*yt1^-1*(64/3+H0mz+H0my+10/3*Hp0x+10/3*H00x-6*H0mx+4*Hm0x-32/3*Hmz-32/3*Hmy-43/3*H0x*Hmz-41/3*H0x*Hmy+24*Hmx*Hmz+24*Hmx*Hmy-43/3*Pi*cI*Hmz-41/3*Pi*cI*Hmy+10/3*Pi*cI*Hpx+10/3*Pi*cI*H0x+4*Pi*cI*Hmx-149/3*z2)+xp1^-1*zu1^-2*(-4/3*Hp0x-4/3*Hm0x+4/3*H0x*Hmz+4/3*Pi*cI*Hmz-4/3*Pi*cI*Hpx-4/3*Pi*cI*Hmx+2*z2)+xp1^-1*zu1^-1*(64/3+H0mz+H0my+10/3*Hp0x+10/3*H00x-6*H0mx+4*Hm0x-32/3*Hmz-32/3*Hmy-41/3*H0x*Hmz-43/3*H0x*Hmy+24*Hmx*Hmz+24*Hmx*Hmy-41/3*Pi*cI*Hmz-43/3*Pi*cI*Hmy+10/3*Pi*cI*Hpx+10/3*Pi*cI*H0x+4*Pi*cI*Hmx-149/3*z2)+xp1^-1*(-2/3*Hp0x+8/3*H00x-6*H0mx-6*H0x*Hmz+6*H0x*Hmy+12*Hmx*Hmz-12*Hmx*Hmy-6*Pi*cI*Hmz+6*Pi*cI*Hmy-2/3*Pi*cI*Hpx+8/3*Pi*cI*H0x+13/3*z2)+xp1^-1*yt*(-6*H0x*Hmz+6*H0x*Hmy+12*Hmx*Hmz-12*Hmx*Hmy-6*Pi*cI*Hmz+6*Pi*cI*Hmy)+xm1^-3*yt1^-1*(12*H00x-24*H0mx+12*Pi*cI*H0x+12*z2)+xm1^-3*zu1^-1*(12*H00x-24*H0mx+12*Pi*cI*H0x+12*z2)+xm1^-3*(-12*H00x+24*H0mx-12*Pi*cI*H0x-12*z2)+xm1^-2*yt1^-1*(-18*H00x+36*H0mx+12*H0x-24*Hmx+12*Pi*cI-18*Pi*cI*H0x-18*z2)+xm1^-2*zu1^-1*(-18*H00x+36*H0mx+12*H0x-24*Hmx+12*Pi*cI-18*Pi*cI*H0x-18*z2)+xm1^-2*(18*H00x-36*H0mx-12*H0x+24*Hmx-12*Pi*cI+18*Pi*cI*H0x+18*z2)+xm1^-1*yt1^-2*(-4/3*Hp0x-4/3*Hm0x+4/3*H0x*Hmy+4/3*Pi*cI*Hmy-4/3*Pi*cI*Hpx-4/3*Pi*cI*Hmx+2*z2)+xm1^-1*yt1^-1*(2*Hp0x+3*H00x-6*H0mx+2*Hm0x-34/3*H0x-H0x*Hmz-H0x*Hmy+24*Hmx-34/3*Pi*cI-Pi*cI*Hmz-Pi*cI*Hmy+2*Pi*cI*Hpx+3*Pi*cI*H0x+2*Pi*cI*Hmx)+xm1^-1*zu1^-2*(-4/3*Hp0x-4/3*Hm0x+4/3*H0x*Hmz+4/3*Pi*cI*Hmz-4/3*Pi*cI*Hpx-4/3*Pi*cI*Hmx+2*z2)+xm1^-1*zu1^-1*(2*Hp0x+3*H00x-6*H0mx+2*Hm0x-34/3*H0x-H0x*Hmz-H0x*Hmy+24*Hmx-34/3*Pi*cI-Pi*cI*Hmz-Pi*cI*Hmy+2*Pi*cI*Hpx+3*Pi*cI*H0x+2*Pi*cI*Hmx)+xm1^-1*(-2/3*Hp0x-3*H00x+6*H0mx-2/3*Hm0x+34/3*H0x+1/3*H0x*Hmz+1/3*H0x*Hmy-24*Hmx+34/3*Pi*cI+1/3*Pi*cI*Hmz+1/3*Pi*cI*Hmy-2/3*Pi*cI*Hpx-3*Pi*cI*H0x-2/3*Pi*cI*Hmx-2*z2)+yt^-2*zu1^-1*(-4/3*Hmy)+yt^-2*(-2/3*Hmy)+yt^-1*zu1^-1*(4/3+14/3*Hmy)+yt^-1*(2/3+5/3*Hmy)+zu^-2*yt1^-1*(-4/3*Hmz)+zu^-2*(-2/3*Hmz)+zu^-1*yt1^-1*(4/3+14/3*Hmz)+zu^-1*(2/3+5/3*Hmz)+yt1^-3*(-2/3*H0my-2/3*z2)+yt1^-2*(34/3-1/3*H0my+4/3*Hp0x+4/3*Hm0x-34/3*Hmy-40/3*H0x*Hmy+24*Hmx*Hmy-40/3*Pi*cI*Hmy+4/3*Pi*cI*Hpx+4/3*Pi*cI*Hmx-79/3*z2)+yt1^-1*(-16+5*H0mz-12*Hmmz+9*H0my-18*Hmmy-2*Hp0x-47/6*H00x+15*H0mx+38/3*Hm0x-30*Hmmx+17/3*Hmz+31/3*Hmy+8/3*H0x-14/3*H0x*Hmz+10*H0x*Hmy-6*Hmx+12*Hmx*Hmz-18*Hmx*Hmy+8/3*Pi*cI-14/3*Pi*cI*Hmz+10*Pi*cI*Hmy-2*Pi*cI*Hpx-47/6*Pi*cI*H0x+38/3*Pi*cI*Hmx+191/6*z2)+zu1^-3*(-2/3*H0mz-2/3*z2)+zu1^-2*(34/3-1/3*H0mz+4/3*Hp0x+4/3*Hm0x-34/3*Hmz-40/3*H0x*Hmz+24*Hmx*Hmz-40/3*Pi*cI*Hmz+4/3*Pi*cI*Hpx+4/3*Pi*cI*Hmx-79/3*z2)+zu1^-1*(-16+9*H0mz-18*Hmmz+5*H0my-12*Hmmy-2*Hp0x-47/6*H00x+15*H0mx+38/3*Hm0x-30*Hmmx+31/3*Hmz+17/3*Hmy+8/3*H0x+10*H0x*Hmz-14/3*H0x*Hmy-6*Hmx-18*Hmx*Hmz+12*Hmx*Hmy+8/3*Pi*cI+10*Pi*cI*Hmz-14/3*Pi*cI*Hmy-2*Pi*cI*Hpx-47/6*Pi*cI*H0x+38/3*Pi*cI*Hmx+191/6*z2)+yt*zu^-1*(-2/3*Hmz)+x*yt^-1*(-2/3*Hmy)+x*yt1^-3*(-1/3*H0my-1/3*z2)+x*yt1^-2*(1/3-1/3*Hmy)+x*yt1^-1*(-2+8/3*H0mz-6*Hmmz+4/3*H0my-3*Hmmy-1/3*Hp0x-5/3*H00x+3*H0mx+4*Hm0x-9*Hmmx+8/3*Hmy-8/3*H0x*Hmz+5/3*H0x*Hmy+6*Hmx*Hmz-3*Hmx*Hmy-8/3*Pi*cI*Hmz+5/3*Pi*cI*Hmy-1/3*Pi*cI*Hpx-5/3*Pi*cI*H0x+4*Pi*cI*Hmx+31/6*z2)+x*zu1^-3*(-1/3*H0mz-1/3*z2)+x*zu1^-2*(1/3-1/3*Hmz)+x*zu1^-1*(-2+4/3*H0mz-3*Hmmz+8/3*H0my-6*Hmmy-1/3*Hp0x-5/3*H00x+3*H0mx+4*Hm0x-9*Hmmx+8/3*Hmz+5/3*H0x*Hmz-8/3*H0x*Hmy-3*Hmx*Hmz+6*Hmx*Hmy+5/3*Pi*cI*Hmz-8/3*Pi*cI*Hmy-1/3*Pi*cI*Hpx-5/3*Pi*cI*H0x+4*Pi*cI*Hmx+31/6*z2)+Lmu2m2*x^-1*yt1^-1*(-4/3+3*Hmy-4/3*H0x+3*Hmx-4/3*Pi*cI)+Lmu2m2*x^-1*zu1^-1*(-4/3+3*Hmz-4/3*H0x+3*Hmx-4/3*Pi*cI)+Lmu2m2*xp1^-3*yt1^-1*(4/3*H0x+4/3*Pi*cI)+Lmu2m2*xp1^-3*zu1^-1*(4/3*H0x+4/3*Pi*cI)+Lmu2m2*xp1^-2*yt1^-1*(-32/3+12*Hmz+12*Hmy-14*H0x+24*Hmx-14*Pi*cI)+Lmu2m2*xp1^-2*zu1^-1*(-32/3+12*Hmz+12*Hmy-14*H0x+24*Hmx-14*Pi*cI)+Lmu2m2*xp1^-2*(6*Hmz-6*Hmy)+Lmu2m2*xp1^-2*yt*(6*Hmz-6*Hmy)+Lmu2m2*xp1^-1*yt1^-2*(-2/3*H0x-2/3*Pi*cI)+Lmu2m2*xp1^-1*yt1^-1*(32/3-12*Hmz-12*Hmy+41/3*H0x-24*Hmx+41/3*Pi*cI)+Lmu2m2*xp1^-1*zu1^-2*(-2/3*H0x-2/3*Pi*cI)+Lmu2m2*xp1^-1*zu1^-1*(32/3-12*Hmz-12*Hmy+41/3*H0x-24*Hmx+41/3*Pi*cI)+Lmu2m2*xp1^-1*(-6*Hmz+6*Hmy-1/3*H0x-1/3*Pi*cI)+Lmu2m2*xp1^-1*yt*(-6*Hmz+6*Hmy)+Lmu2m2*xm1^-1*yt1^-2*(-2/3*H0x-2/3*Pi*cI)+Lmu2m2*xm1^-1*yt1^-1*(H0x+Pi*cI)+Lmu2m2*xm1^-1*zu1^-2*(-2/3*H0x-2/3*Pi*cI)+Lmu2m2*xm1^-1*zu1^-1*(H0x+Pi*cI)+Lmu2m2*xm1^-1*(-1/3*H0x-1/3*Pi*cI)+Lmu2m2*yt1^-2*(16/3-12*Hmy+20/3*H0x-12*Hmx+20/3*Pi*cI)+Lmu2m2*yt1^-1*(-8+18*Hmy-10*H0x+18*Hmx-10*Pi*cI)+Lmu2m2*zu1^-2*(16/3-12*Hmz+20/3*H0x-12*Hmx+20/3*Pi*cI)+Lmu2m2*zu1^-1*(-8+18*Hmz-10*H0x+18*Hmx-10*Pi*cI)+Lmu2m2*(8/3-6*Hmy+10/3*H0x-6*Hmx+10/3*Pi*cI)+Lmu2m2*x*yt1^-1*(-4/3+3*Hmy-5/3*H0x+3*Hmx-5/3*Pi*cI)+Lmu2m2*x*zu1^-1*(-4/3+3*Hmz-5/3*H0x+3*Hmx-5/3*Pi*cI)+Lmu2m2^2*x^-1*yt1^-1*(-3/2)+Lmu2m2^2*x^-1*zu1^-1*(-3/2)+Lmu2m2^2*xp1^-2*yt1^-1*(-12)+Lmu2m2^2*xp1^-2*zu1^-1*(-12)+Lmu2m2^2*xp1^-1*yt1^-1*(12)+Lmu2m2^2*xp1^-1*zu1^-1*(12)+Lmu2m2^2*yt1^-2*(6)+Lmu2m2^2*yt1^-1*(-9)+Lmu2m2^2*zu1^-2*(6)+Lmu2m2^2*zu1^-1*(-9)+Lmu2m2^2*(3)+Lmu2m2^2*x*yt1^-1*(-3/2)+Lmu2m2^2*x*zu1^-1*(-3/2)+4-35/6*H0mz+12*Hmmz-35/6*H0my+12*Hmmy+2/3*Hp0x+10/3*H00x-6*H0mx-35/3*Hm0x+24*Hmmx-13/3*Hmz-11/3*Hmy-8/3*H0x+35/6*H0x*Hmz-1/6*H0x*Hmy+6*Hmx-12*Hmx*Hmz-8/3*Pi*cI+35/6*Pi*cI*Hmz-1/6*Pi*cI*Hmy+2/3*Pi*cI*Hpx+10/3*Pi*cI*H0x-35/3*Pi*cI*Hmx-31/3*z2;


rephard={Hmx ->  Log[1+x], H0x ->  Log[x], Hpx ->  -Log[1-x],
    Hmmx ->  Hmx^2/2, H0mx ->  -PolyLog[2,-x], Hm0x ->  -H0mx + H0x*Hmx,
    H00x ->  H0x^2/2, H0px ->  PolyLog[2,x], Hp0x ->  -H0px + H0x*Hpx,
Hmy ->  Log[1+yt], Hmmy ->  Hmy^2/2, H0my ->  -PolyLog[2,-yt],
    Hmz ->  Log[1+zu], Hmmz ->  Hmz^2/2, H0mz ->  -PolyLog[2,-zu],
cI->I,z2->Zeta[2],z3->Zeta[3]
};
repstu={(*b ->  Sqrt[1-4*xm], x ->  (1-b)/(1+b),*)b->\[Beta]t,x->xs, xp1 ->  1+x, xm1 ->  1-x,
yt ->  (xt-xm)/xm, zu ->  (1-xt-xm)/xm, yt1 ->  yt+1, zu1 ->  zu+1,
xm-> mt^2/M^2,xt-> -t1/M^2,Lbeta->Log[x],Lso-> Log[-t1/(M^2+t1)],Lm->Log[t1^2/(M^2 mt^2)],
Lmt->Log[mt^2/M^2],Lmu2m2->Log[hscale^2/mt^2],Mtt-> Sqrt[s],
t1^2-> t12,
u1^2->u12,
s^2-> s2
};
Hgg[0]=Hgg0//.rephard//.repstu;
Hgg[1]=2*Hgg1half//.rephard//.repstu/.Complex[0,b_]->0;
Clear[Hgg0,Hgg1half,rephard, repstu];


==> program/soft_hard/hard1qq.m <==
(* ::Package:: *)

(* tree level hard function for qq *)

Hqq0 = {{0, 0}, {0, 1}};

Hqq0[[2,2]] = 2+4*xp1^-4+8*xp1^-4*yt+4*xp1^-4*yt^2-8*xp1^-3-16*xp1^-3*yt-8*xp1^-3*yt^2+4*xp1^-2+12*xp1^-2*yt+4*xp1^-2*yt^2-4*xp1^-1*yt;


(* one loop hard function for qq *)

Hqq1half = IdentityMatrix[2];

Hqq1half[[1,1]] = 0;

Hqq1half[[1,2]] = +xp1^-4*(-32/9*H0x*Hmz+32/9*H0x*Hmy+64/9*Hmx*Hmz-64/9*Hmx*Hmy-32/9*Pi*cI*Hmz+32/9*Pi*cI*Hmy)+xp1^-4*yt*(-64/9*H0x*Hmz+64/9*H0x*Hmy+128/9*Hmx*Hmz-128/9*Hmx*Hmy-64/9*Pi*cI*Hmz+64/9*Pi*cI*Hmy)+xp1^-4*yt^2*(-32/9*H0x*Hmz+32/9*H0x*Hmy+64/9*Hmx*Hmz-64/9*Hmx*Hmy-32/9*Pi*cI*Hmz+32/9*Pi*cI*Hmy)+xp1^-3*(-16/9*H00x+32/9*H0mx+64/9*H0x*Hmz-64/9*H0x*Hmy-128/9*Hmx*Hmz+128/9*Hmx*Hmy+64/9*Pi*cI*Hmz-64/9*Pi*cI*Hmy-16/9*Pi*cI*H0x-16/9*z2)+xp1^-3*yt*(-16/9*H00x+32/9*H0mx+128/9*H0x*Hmz-128/9*H0x*Hmy-256/9*Hmx*Hmz+256/9*Hmx*Hmy+128/9*Pi*cI*Hmz-128/9*Pi*cI*Hmy-16/9*Pi*cI*H0x-16/9*z2)+xp1^-3*yt^2*(64/9*H0x*Hmz-64/9*H0x*Hmy-128/9*Hmx*Hmz+128/9*Hmx*Hmy+64/9*Pi*cI*Hmz-64/9*Pi*cI*Hmy)+xp1^-2*yt^-1*(8/9*Hmy)+xp1^-2*zu^-1*(-8/9*Hmz)+xp1^-2*(32/9*H0mz-64/9*Hmmz+8/9*H00x-16/9*H0mx+32/9*Hm0x-64/9*Hmmx+16/9*Hmy-64/9*H0x*Hmz+32/9*H0x*Hmy+128/9*Hmx*Hmz-64/9*Hmx*Hmy-64/9*Pi*cI*Hmz+32/9*Pi*cI*Hmy+8/9*Pi*cI*H0x+32/9*Pi*cI*Hmx+8/9*z2)+xp1^-2*yt*(16/9*H0mz-32/9*Hmmz+16/9*H0my-32/9*Hmmy+8/9*H00x-16/9*H0mx+32/9*Hm0x-64/9*Hmmx+8/9*Hmz+8/9*Hmy-112/9*H0x*Hmz+80/9*H0x*Hmy+224/9*Hmx*Hmz-160/9*Hmx*Hmy-112/9*Pi*cI*Hmz+80/9*Pi*cI*Hmy+8/9*Pi*cI*H0x+32/9*Pi*cI*Hmx+8/9*z2)+xp1^-2*yt^2*(-32/9*H0x*Hmz+32/9*H0x*Hmy+64/9*Hmx*Hmz-64/9*Hmx*Hmy-32/9*Pi*cI*Hmz+32/9*Pi*cI*Hmy)+xp1^-1*yt^-1*(-8/9*Hmy)+xp1^-1*zu^-1*(8/9*Hmz)+xp1^-1*(-32/9*H0mz+64/9*Hmmz-8/9*H00x+16/9*H0mx-32/9*Hm0x+64/9*Hmmx-16/9*Hmy+32/9*H0x*Hmz-64/9*Hmx*Hmz+32/9*Pi*cI*Hmz-8/9*Pi*cI*H0x-32/9*Pi*cI*Hmx-8/9*z2)+xp1^-1*yt*(-16/9*H0mz+32/9*Hmmz-16/9*H0my+32/9*Hmmy-32/9*Hm0x+64/9*Hmmx-8/9*Hmz-8/9*Hmy+16/3*H0x*Hmz-16/9*H0x*Hmy-32/3*Hmx*Hmz+32/9*Hmx*Hmy+16/3*Pi*cI*Hmz-16/9*Pi*cI*Hmy-32/9*Pi*cI*Hmx)+xm1^-3*(16/9*H00x-32/9*H0mx+16/9*Pi*cI*H0x+16/9*z2)+xm1^-3*yt*(-16/9*H00x+32/9*H0mx-16/9*Pi*cI*H0x-16/9*z2)+xm1^-2*(-8/3*H00x+16/3*H0mx+16/9*H0x-32/9*Hmx+16/9*Pi*cI-8/3*Pi*cI*H0x-8/3*z2)+xm1^-2*yt*(8/3*H00x-16/3*H0mx-16/9*H0x+32/9*Hmx-16/9*Pi*cI+8/3*Pi*cI*H0x+8/3*z2)+xm1^-1*(8/9*H00x-16/9*H0mx-16/9*H0x+32/9*Hmx-16/9*Pi*cI+8/9*Pi*cI*H0x+8/9*z2)+xm1^-1*yt*(16/9*H0x-32/9*Hmx+16/9*Pi*cI)+yt^-1*(-8/9*Hmy)+zu^-1*(8/9*Hmz)+Lmu2m2*xp1^-4*(-32/9*Hmz+32/9*Hmy)+Lmu2m2*xp1^-4*yt*(-64/9*Hmz+64/9*Hmy)+Lmu2m2*xp1^-4*yt^2*(-32/9*Hmz+32/9*Hmy)+Lmu2m2*xp1^-3*(64/9*Hmz-64/9*Hmy)+Lmu2m2*xp1^-3*yt*(128/9*Hmz-128/9*Hmy)+Lmu2m2*xp1^-3*yt^2*(64/9*Hmz-64/9*Hmy)+Lmu2m2*xp1^-2*(-32/9*Hmz+32/9*Hmy)+Lmu2m2*xp1^-2*yt*(-32/3*Hmz+32/3*Hmy)+Lmu2m2*xp1^-2*yt^2*(-32/9*Hmz+32/9*Hmy)+Lmu2m2*xp1^-1*yt*(32/9*Hmz-32/9*Hmy)+Lmu2m2*(-16/9*Hmz+16/9*Hmy)+8/9*H0mz-16/9*Hmmz+8/9*H0my-16/9*Hmmy+16/9*Hm0x-32/9*Hmmx+8/9*Hmy+8/9*H0x-8/3*H0x*Hmz+8/9*H0x*Hmy-16/9*Hmx+16/3*Hmx*Hmz-16/9*Hmx*Hmy+8/9*Pi*cI-8/3*Pi*cI*Hmz+8/9*Pi*cI*Hmy+16/9*Pi*cI*Hmx;

Hqq1half[[2,1]] = 0;

Hqq1half[[2,2]] = +xp1^-7*(32/3*H0x+32/3*Pi*cI)+xp1^-7*yt*(64/3*H0x+64/3*Pi*cI)+xp1^-7*yt^2*(32/3*H0x+32/3*Pi*cI)+xp1^-6*(32/3-112/3*H0x-112/3*Pi*cI)+xp1^-6*yt*(64/3-224/3*H0x-224/3*Pi*cI)+xp1^-6*yt^2*(32/3-112/3*H0x-112/3*Pi*cI)+xp1^-5*(-32+8/3*Hp0x+4/3*H00x+136/3*H0x+136/3*Pi*cI+8/3*Pi*cI*Hpx+4/3*Pi*cI*H0x-16/3*z2)+xp1^-5*yt*(-64+16/3*Hp0x+8/3*H00x+304/3*H0x+304/3*Pi*cI+16/3*Pi*cI*Hpx+8/3*Pi*cI*H0x-32/3*z2)+xp1^-5*yt^2*(-32+8/3*Hp0x+4/3*H00x+136/3*H0x+136/3*Pi*cI+8/3*Pi*cI*Hpx+4/3*Pi*cI*H0x-16/3*z2)+xp1^-4*(128/3-20/3*Hp0x+10*H00x-80/3*H0mx-80/3*Hm0x+160/3*Hmmx-52/3*H0x+16/3*H0x*Hmz+56/3*H0x*Hmy-16/3*Hmx-32/3*Hmx*Hmz-112/3*Hmx*Hmy-52/3*Pi*cI+16/3*Pi*cI*Hmz+56/3*Pi*cI*Hmy-20/3*Pi*cI*Hpx+10*Pi*cI*H0x-80/3*Pi*cI*Hmx+44/3*z2)+xp1^-4*yt*(96-40/3*Hp0x+20*H00x-160/3*H0mx-160/3*Hm0x+320/3*Hmmx-184/3*H0x+32/3*H0x*Hmz+112/3*H0x*Hmy-32/3*Hmx-64/3*Hmx*Hmz-224/3*Hmx*Hmy-184/3*Pi*cI+32/3*Pi*cI*Hmz+112/3*Pi*cI*Hmy-40/3*Pi*cI*Hpx+20*Pi*cI*H0x-160/3*Pi*cI*Hmx+88/3*z2)+xp1^-4*yt^2*(128/3-20/3*Hp0x+10*H00x-80/3*H0mx-80/3*Hm0x+160/3*Hmmx-52/3*H0x+16/3*H0x*Hmz+56/3*H0x*Hmy-16/3*Hmx-32/3*Hmx*Hmz-112/3*Hmx*Hmy-52/3*Pi*cI+16/3*Pi*cI*Hmz+56/3*Pi*cI*Hmy-20/3*Pi*cI*Hpx+10*Pi*cI*H0x-80/3*Pi*cI*Hmx+44/3*z2)+xp1^-3*(-32+6*Hp0x-18*H00x+42*H0mx+160/3*Hm0x-320/3*Hmmx+1/3*H0x-32/3*H0x*Hmz-112/3*H0x*Hmy+32/3*Hmx+64/3*Hmx*Hmz+224/3*Hmx*Hmy+1/3*Pi*cI-32/3*Pi*cI*Hmz-112/3*Pi*cI*Hmy+6*Pi*cI*Hpx-18*Pi*cI*H0x+160/3*Pi*cI*Hmx-9*z2)+xp1^-3*yt*(-256/3+44/3*Hp0x-94/3*H00x+232/3*H0mx+320/3*Hm0x-640/3*Hmmx+26/3*H0x-64/3*H0x*Hmz-224/3*H0x*Hmy+64/3*Hmx+128/3*Hmx*Hmz+448/3*Hmx*Hmy+26/3*Pi*cI-64/3*Pi*cI*Hmz-224/3*Pi*cI*Hmy+44/3*Pi*cI*Hpx-94/3*Pi*cI*H0x+320/3*Pi*cI*Hmx-20*z2)+xp1^-3*yt^2*(-32+6*Hp0x-44/3*H00x+106/3*H0mx+160/3*Hm0x-320/3*Hmmx-5*H0x-32/3*H0x*Hmz-112/3*H0x*Hmy+32/3*Hmx+64/3*Hmx*Hmz+224/3*Hmx*Hmy-5*Pi*cI-32/3*Pi*cI*Hmz-112/3*Pi*cI*Hmy+6*Pi*cI*Hpx-44/3*Pi*cI*H0x+160/3*Pi*cI*Hmx-17/3*z2)+xp1^-2*yt^-1*(14/3*Hmy)+xp1^-2*zu^-1*(4/3*Hmz)+xp1^-2*(19-16/3*H0mz+32/3*Hmmz-7/3*Hp0x+19/3*H00x-15*H0mx-32*Hm0x+64*Hmmx+28/3*Hmy-21/2*H0x+32/3*H0x*Hmz+56/3*H0x*Hmy+20/3*Hmx-64/3*Hmx*Hmz-112/3*Hmx*Hmy-21/2*Pi*cI+32/3*Pi*cI*Hmz+56/3*Pi*cI*Hmy-7/3*Pi*cI*Hpx+19/3*Pi*cI*H0x-32*Pi*cI*Hmx+1/6*z2)+xp1^-2*yt*(146/3-8/3*H0mz+16/3*Hmmz+28/3*H0my-56/3*Hmmy-26/3*Hp0x+31/3*H00x-88/3*H0mx-220/3*Hm0x+440/3*Hmmx-4/3*Hmz+14/3*Hmy-11/3*H0x+56/3*H0x*Hmz+140/3*H0x*Hmy+8*Hmx-112/3*Hmx*Hmz-280/3*Hmx*Hmy-11/3*Pi*cI+56/3*Pi*cI*Hmz+140/3*Pi*cI*Hmy-26/3*Pi*cI*Hpx+31/3*Pi*cI*H0x-220/3*Pi*cI*Hmx-4*z2)+xp1^-2*yt^2*(41/3-7/3*Hp0x-4/3*H00x+1/3*H0mx-80/3*Hm0x+160/3*Hmmx-5/2*H0x+16/3*H0x*Hmz+56/3*H0x*Hmy+20/3*Hmx-32/3*Hmx*Hmz-112/3*Hmx*Hmy-5/2*Pi*cI+16/3*Pi*cI*Hmz+56/3*Pi*cI*Hmy-7/3*Pi*cI*Hpx-4/3*Pi*cI*H0x-80/3*Pi*cI*Hmx-15/2*z2)+xp1^-1*yt^-1*(-14/3*Hmy)+xp1^-1*zu^-1*(-4/3*Hmz)+xp1^-1*(-25/3+16/3*H0mz-32/3*Hmmz+3/2*Hp0x-13/24*H00x+31/12*H0mx+16/3*Hm0x-32/3*Hmmx-28/3*Hmy+97/12*H0x-16/3*H0x*Hmz-12*Hmx+32/3*Hmx*Hmz+97/12*Pi*cI-16/3*Pi*cI*Hmz+3/2*Pi*cI*Hpx-13/24*Pi*cI*H0x+16/3*Pi*cI*Hmx-103/24*z2)+xp1^-1*yt*(-50/3+8/3*H0mz-16/3*Hmmz-28/3*H0my+56/3*Hmmy+7/3*Hp0x-29/12*H00x+43/6*H0mx+20*Hm0x-40*Hmmx+4/3*Hmz-14/3*Hmy+17/2*H0x-8*H0x*Hmz-28/3*H0x*Hmy-56/3*Hmx+16*Hmx*Hmz+56/3*Hmx*Hmy+17/2*Pi*cI-8*Pi*cI*Hmz-28/3*Pi*cI*Hmy+7/3*Pi*cI*Hpx-29/12*Pi*cI*H0x+20*Pi*cI*Hmx+15/4*z2)+xp1^-1*yt^2*(-3+1/6*Hp0x+11/24*H00x-3/4*H0mx+73/12*H0x-12*Hmx+73/12*Pi*cI+1/6*Pi*cI*Hpx+11/24*Pi*cI*H0x+1/24*z2)+xm1^-5*(18*H00x-36*H0mx+18*Pi*cI*H0x+18*z2)+xm1^-5*yt*(-36*H00x+72*H0mx-36*Pi*cI*H0x-36*z2)+xm1^-5*yt^2*(18*H00x-36*H0mx+18*Pi*cI*H0x+18*z2)+xm1^-4*(-45*H00x+90*H0mx+18*H0x-36*Hmx+18*Pi*cI-45*Pi*cI*H0x-45*z2)+xm1^-4*yt*(90*H00x-180*H0mx-36*H0x+72*Hmx-36*Pi*cI+90*Pi*cI*H0x+90*z2)+xm1^-4*yt^2*(-45*H00x+90*H0mx+18*H0x-36*Hmx+18*Pi*cI-45*Pi*cI*H0x-45*z2)+xm1^-3*(263/6*H00x-263/3*H0mx-36*H0x+72*Hmx-36*Pi*cI+263/6*Pi*cI*H0x+263/6*z2)+xm1^-3*yt*(-235/3*H00x+470/3*H0mx+72*H0x-144*Hmx+72*Pi*cI-235/3*Pi*cI*H0x-235/3*z2)+xm1^-3*yt^2*(57/2*H00x-57*H0mx-36*H0x+72*Hmx-36*Pi*cI+57/2*Pi*cI*H0x+57/2*z2)+xm1^-2*(3-83/4*H00x+83/2*H0mx+82/3*H0x-164/3*Hmx+82/3*Pi*cI-83/4*Pi*cI*H0x-83/4*z2)+xm1^-2*yt*(-6+55/2*H00x-55*H0mx-136/3*H0x+272/3*Hmx-136/3*Pi*cI+55/2*Pi*cI*H0x+55/2*z2)+xm1^-2*yt^2*(3+9/4*H00x-9/2*H0mx+12*H0x-24*Hmx+12*Pi*cI+9/4*Pi*cI*H0x+9/4*z2)+xm1^-1*(-3+3/2*Hp0x+355/24*H00x-337/12*H0mx-37/4*H0x+56/3*Hmx-37/4*Pi*cI+3/2*Pi*cI*Hpx+355/24*Pi*cI*H0x+265/24*z2)+xm1^-1*yt*(6-1/3*Hp0x-29/12*H00x+9/2*H0mx+55/6*H0x-56/3*Hmx+55/6*Pi*cI-1/3*Pi*cI*Hpx-29/12*Pi*cI*H0x-19/12*z2)+xm1^-1*yt^2*(-3+1/6*Hp0x+11/24*H00x-3/4*H0mx+73/12*H0x-12*Hmx+73/12*Pi*cI+1/6*Pi*cI*Hpx+11/24*Pi*cI*H0x+1/24*z2)+yt^-1*(-14/3*Hmy)+zu^-1*(-4/3*Hmz)+Lmu2m2*xp1^-5*(4/3*H0x+4/3*Pi*cI)+Lmu2m2*xp1^-5*yt*(8/3*H0x+8/3*Pi*cI)+Lmu2m2*xp1^-5*yt^2*(4/3*H0x+4/3*Pi*cI)+Lmu2m2*xp1^-4*(4+16/3*Hmz+56/3*Hmy-2*H0x-8/3*Hmx-2*Pi*cI)+Lmu2m2*xp1^-4*yt*(8+32/3*Hmz+112/3*Hmy-4*H0x-16/3*Hmx-4*Pi*cI)+Lmu2m2*xp1^-4*yt^2*(4+16/3*Hmz+56/3*Hmy-2*H0x-8/3*Hmx-2*Pi*cI)+Lmu2m2*xp1^-3*(-8-32/3*Hmz-112/3*Hmy+1/3*H0x+16/3*Hmx+1/3*Pi*cI)+Lmu2m2*xp1^-3*yt*(-16-64/3*Hmz-224/3*Hmy+2*H0x+32/3*Hmx+2*Pi*cI)+Lmu2m2*xp1^-3*yt^2*(-8-32/3*Hmz-112/3*Hmy+1/3*H0x+16/3*Hmx+1/3*Pi*cI)+Lmu2m2*xp1^-2*(4+16/3*Hmz+56/3*Hmy+1/6*H0x-8/3*Hmx+1/6*Pi*cI)+Lmu2m2*xp1^-2*yt*(12+16*Hmz+56*Hmy-1/3*H0x-8*Hmx-1/3*Pi*cI)+Lmu2m2*xp1^-2*yt^2*(4+16/3*Hmz+56/3*Hmy+1/6*H0x-8/3*Hmx+1/6*Pi*cI)+Lmu2m2*xp1^-1*(3/4*H0x+3/4*Pi*cI)+Lmu2m2*xp1^-1*yt*(-4-16/3*Hmz-56/3*Hmy-1/6*H0x+8/3*Hmx-1/6*Pi*cI)+Lmu2m2*xp1^-1*yt^2*(1/12*H0x+1/12*Pi*cI)+Lmu2m2*xm1^-1*(3/4*H0x+3/4*Pi*cI)+Lmu2m2*xm1^-1*yt*(-1/6*H0x-1/6*Pi*cI)+Lmu2m2*xm1^-1*yt^2*(1/12*H0x+1/12*Pi*cI)+Lmu2m2*(2+8/3*Hmz+28/3*Hmy-4/3*Hmx)+Lmu2m2^2*xp1^-4*(-16/3)+Lmu2m2^2*xp1^-4*yt*(-32/3)+Lmu2m2^2*xp1^-4*yt^2*(-16/3)+Lmu2m2^2*xp1^-3*(32/3)+Lmu2m2^2*xp1^-3*yt*(64/3)+Lmu2m2^2*xp1^-3*yt^2*(32/3)+Lmu2m2^2*xp1^-2*(-16/3)+Lmu2m2^2*xp1^-2*yt*(-16)+Lmu2m2^2*xp1^-2*yt^2*(-16/3)+Lmu2m2^2*xp1^-1*yt*(16/3)+Lmu2m2^2*(-8/3)+34/3-4/3*H0mz+8/3*Hmmz+14/3*H0my-28/3*Hmmy-4/3*Hp0x-4/3*H0mx-10*Hm0x+20*Hmmx+14/3*Hmy+10/3*H0x+4*H0x*Hmz+14/3*H0x*Hmy-6*Hmx-8*Hmx*Hmz-28/3*Hmx*Hmy+10/3*Pi*cI+4*Pi*cI*Hmz+14/3*Pi*cI*Hmy-4/3*Pi*cI*Hpx-10*Pi*cI*Hmx-8/3*z2;

rephard={Hmx ->  Log[1+x], H0x ->  Log[x], Hpx ->  -Log[1-x],
    Hmmx ->  Hmx^2/2, H0mx ->  -PolyLog[2,-x], Hm0x ->  -H0mx + H0x*Hmx,
    H00x ->  H0x^2/2, H0px ->  PolyLog[2,x], Hp0x ->  -H0px + H0x*Hpx,
Hmy ->  Log[1+yt], Hmmy ->  Hmy^2/2, H0my ->  -PolyLog[2,-yt],
    Hmz ->  Log[1+zu], Hmmz ->  Hmz^2/2, H0mz ->  -PolyLog[2,-zu],
cI->I,z2->Zeta[2],z3->Zeta[3]
};
repstu={(*b ->  Sqrt[1-4*xm], x ->  (1-b)/(1+b),*)b->\[Beta]t,x->xs, xp1 ->  1+x, xm1 ->  1-x,
yt ->  (xt-xm)/xm, zu ->  (1-xt-xm)/xm, yt1 ->  yt+1, zu1 ->  zu+1,
xm-> mt^2/M^2,xt-> -t1/M^2,Lbeta->Log[x],Lso-> Log[-t1/(M^2+t1)],Lm->Log[t1^2/(M^2 mt^2)],
Lmt->Log[mt^2/M^2],Lmu2m2->Log[hscale^2/mt^2],Mtt-> Sqrt[s],
t1^2-> t12,
u1^2->u12,
s^2-> s2
};
Hqq[0]=Hqq0//.rephard//.repstu//Simplify;
Hqq[1]=2*Hqq1half//.rephard//.repstu/.Complex[0,b_]-> 0;
Clear[Hqq0,Hqq1half,rephard, repstu];


==> program/soft_hard/hardsoft.m <==
setxm[xm_] := Block[{}, b = Sqrt[1-4*xm]; x = (1-b)/(1+b); xp1 = 1+x; xm1 = 1-x;];
setxt[xt_] := Block[{}, yt = (xt-xm)/xm; zu = (1-xt-xm)/xm; yt1 = yt+1; zu1 = zu+1;];

HPLx[x_] := Block[
    {},
    Hmx = Log[1+x]; H0x = Log[x]; Hpx = -Log[1-x];
    Hmmx = Hmx^2/2; H0mx = -PolyLog[2,-x]; Hm0x = -H0mx + H0x*Hmx;
    H00x = H0x^2/2; H0px = PolyLog[2,x]; Hp0x = -H0px + H0x*Hpx;]

HPLyz[yt_, zu_] := Block[
    {},
    Hmy = Log[1+yt]; Hmmy = Hmy^2/2; H0my = -PolyLog[2,-yt];
    Hmz = Log[1+zu]; Hmmz = Hmz^2/2; H0mz = -PolyLog[2,-zu];]

<<Umatrix.m

<<hard1qq.m
Hqq0 = N[Hqq0];
Hqq1half = N[Hqq1half /. {cI -> I, z2 -> Zeta[2], z3 -> Zeta[3]}];

<<hard1gg.m
Hgg0 = N[Hgg0];
Hgg1half = N[Hgg1half /. {cI -> I, z2 -> Zeta[2], z3 -> Zeta[3]}];

<<soft.m
Sqq0 = N[Sqq0];
Sqq1 = N[Sqq1 /. {z2 -> Zeta[2]}];
Sqq1p = N[Sqq1p /. {z2 -> Zeta[2]}];
Sgg0 = N[Sgg0];
Sgg1 = N[Sgg1 /. {z2 -> Zeta[2]}];
Sgg1p = N[Sgg1p /. {z2 -> Zeta[2]}];


==> program/soft_hard/sgg00.m <==
(* ::Package:: *)

{{Nc,0,0},{0,Nc/2,0},{0,0,(Nc^2-4)/(2Nc)}}


==> program/soft_hard/softgg2.m <==
(* ::Package:: *)

{{1/27 Lp Nc (1/((-1+xs^2) \[Beta]t) 9 Lp (48 (-1+xs^2) \[Beta]t Log[-(t1/(M mt))] Log[t1/u1]-48 (-1+xs^2) \[Beta]t Log[t1/u1] Log[-(u1/(M mt))]+CF ((-1+xs^2) (16+3 \[Beta]0)-16 (1+xs^2) Log[xs]) (2 \[Beta]t+(1+\[Beta]t^2) Log[xs]))+2 (-108 (Li2[1-t1^2/(M^2 mt^2)]-Li2[1-u1^2/(M^2 mt^2)]) Log[t1/u1]+1/\[Beta]t 27 CF \[Beta]0 (-2 \[Beta]t Log[(t1 u1)/(M^2 mt^2)]+(1+\[Beta]t^2) Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]-(1+\[Beta]t^2) Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+4 Log[xs]^2 Log[Cos[\[Theta]/2]]+4 \[Beta]t^2 Log[xs]^2 Log[Cos[\[Theta]/2]])-1/\[Beta]t 144 CF (-1+((1+xs^2) Log[xs])/(-1+xs^2)) (-2 \[Beta]t Log[(t1 u1)/(M^2 mt^2)]+(1+\[Beta]t^2) Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]-(1+\[Beta]t^2) Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+4 Log[xs]^2 Log[Cos[\[Theta]/2]]+4 \[Beta]t^2 Log[xs]^2 Log[Cos[\[Theta]/2]])-8 (-147+18 \[Pi]^2+20 nf TF+54 \[Beta]34^2-9 \[Pi]^2 Coth[\[Beta]34]+201 \[Beta]34 Coth[\[Beta]34]-10 nf \[Beta]34 Coth[\[Beta]34]-18 \[Pi]^2 \[Beta]34 Coth[\[Beta]34]-54 \[Beta]34^2 Coth[\[Beta]34]-18 \[Beta]34^3 Coth[\[Beta]34]+9 \[Pi]^2 \[Beta]34 Coth[\[Beta]34]^2+18 \[Beta]34^3 Coth[\[Beta]34]^2-108 \[Beta]34 Coth[\[Beta]34] Log[1-E^(-2 \[Beta]34)]+54 Coth[\[Beta]34] (1+\[Beta]34 Coth[\[Beta]34]) PolyLog[2,E^(-2 \[Beta]34)]+54 Coth[\[Beta]34]^2 PolyLog[3,E^(-2 \[Beta]34)]-54 Coth[\[Beta]34]^2 Zeta[3]))),1/9 Lp (9 Nc \[Beta]0 (Li2[1-t1^2/(M^2 mt^2)]-Li2[1-u1^2/(M^2 mt^2)])+2 Nc (-201-27 g341+9 \[Pi]^2+20 nf TF) Log[t1/u1]+2 Nc (-201+27 g341+9 \[Pi]^2+20 nf TF) Log[t1/u1]+1/(-1+xs^2) 3 Nc (Li2[1-t1^2/(M^2 mt^2)]-Li2[1-u1^2/(M^2 mt^2)]) (-8+8 xs^2-18 (-1+xs^2) Log[-(t1/(M mt))]+9 (-1+xs^2) Log[t1/u1]+Log[xs]+xs^2 Log[xs])-24 Nc (Li2[1-t1^2/(M^2 mt^2)]-Li2[1-u1^2/(M^2 mt^2)]) (-1+((1+xs^2) Log[xs])/(-1+xs^2))+1/((-1+xs^2) \[Beta]t) 3 Lp (36 Nc (-1+xs^2) \[Beta]t Log[-(t1/(M mt))]^2+2 Nc \[Beta]t Log[-(t1/(M mt))] (16-16 xs^2+3 \[Beta]0-3 xs^2 \[Beta]0+3 (-3+Nc) (-1+xs^2) Log[t1/u1]-18 (-1+xs^2) Log[-(u1/(M mt))]+7 Log[xs]+7 xs^2 Log[xs])+2 Nc \[Beta]t Log[-(u1/(M mt))] ((-1+xs^2) (16+3 \[Beta]0)-7 (1+xs^2) Log[xs])-3 (-1+xs^2) Log[t1/u1] (8 CF Nc \[Beta]t-2 Nc (3+Nc) \[Beta]t Log[-(u1/(M mt))]+(-1+2 CF Nc) (1+\[Beta]t^2) Log[xs]))-1/\[Beta]t 9 Log[t1/u1] (Nc^2 \[Beta]t Li2[1-t1^2/(M^2 mt^2)]+2 Nc^2 \[Beta]t Li2[1-(t1 u1)/(M^2 mt^2)]+Nc^2 \[Beta]t Li2[1-u1^2/(M^2 mt^2)]-8 CF Nc \[Beta]t Log[(t1 u1)/(M^2 mt^2)]-2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]-2 \[Beta]t^2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]+2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+2 \[Beta]t^2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]-8 Log[xs]^2 Log[Cos[\[Theta]/2]]-8 \[Beta]t^2 Log[xs]^2 Log[Cos[\[Theta]/2]])-1/\[Beta]t 36 CF Nc Log[t1/u1] (-2 \[Beta]t Log[(t1 u1)/(M^2 mt^2)]+(1+\[Beta]t^2) Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]-(1+\[Beta]t^2) Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+4 Log[xs]^2 Log[Cos[\[Theta]/2]]+4 \[Beta]t^2 Log[xs]^2 Log[Cos[\[Theta]/2]])),1/3 Lp (-12+5 Nc+3 Nc^2) Log[t1/u1] (-Li2[1-t1^2/(M^2 mt^2)]+Li2[1-u1^2/(M^2 mt^2)]+2 Lp (Log[-(t1/(M mt))]-Log[-(u1/(M mt))]))},{1/9 Lp (9 Nc \[Beta]0 (Li2[1-t1^2/(M^2 mt^2)]-Li2[1-u1^2/(M^2 mt^2)])+2 Nc (-201-27 g341+9 \[Pi]^2+20 nf TF) Log[t1/u1]+2 Nc (-201+27 g341+9 \[Pi]^2+20 nf TF) Log[t1/u1]+1/(-1+xs^2) 3 Nc (Li2[1-t1^2/(M^2 mt^2)]-Li2[1-u1^2/(M^2 mt^2)]) (-8+8 xs^2-18 (-1+xs^2) Log[-(t1/(M mt))]+9 (-1+xs^2) Log[t1/u1]+Log[xs]+xs^2 Log[xs])-24 Nc (Li2[1-t1^2/(M^2 mt^2)]-Li2[1-u1^2/(M^2 mt^2)]) (-1+((1+xs^2) Log[xs])/(-1+xs^2))+1/((-1+xs^2) \[Beta]t) 3 Lp (36 Nc (-1+xs^2) \[Beta]t Log[-(t1/(M mt))]^2+2 Nc \[Beta]t Log[-(t1/(M mt))] (16-16 xs^2+3 \[Beta]0-3 xs^2 \[Beta]0+3 (-3+Nc) (-1+xs^2) Log[t1/u1]-18 (-1+xs^2) Log[-(u1/(M mt))]+7 Log[xs]+7 xs^2 Log[xs])+2 Nc \[Beta]t Log[-(u1/(M mt))] ((-1+xs^2) (16+3 \[Beta]0)-7 (1+xs^2) Log[xs])-3 (-1+xs^2) Log[t1/u1] (8 CF Nc \[Beta]t-2 Nc (3+Nc) \[Beta]t Log[-(u1/(M mt))]+(-1+2 CF Nc) (1+\[Beta]t^2) Log[xs]))-1/\[Beta]t 9 Log[t1/u1] (Nc^2 \[Beta]t Li2[1-t1^2/(M^2 mt^2)]+2 Nc^2 \[Beta]t Li2[1-(t1 u1)/(M^2 mt^2)]+Nc^2 \[Beta]t Li2[1-u1^2/(M^2 mt^2)]-8 CF Nc \[Beta]t Log[(t1 u1)/(M^2 mt^2)]-2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]-2 \[Beta]t^2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]+2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+2 \[Beta]t^2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]-8 Log[xs]^2 Log[Cos[\[Theta]/2]]-8 \[Beta]t^2 Log[xs]^2 Log[Cos[\[Theta]/2]])-1/\[Beta]t 36 CF Nc Log[t1/u1] (-2 \[Beta]t Log[(t1 u1)/(M^2 mt^2)]+(1+\[Beta]t^2) Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]-(1+\[Beta]t^2) Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+4 Log[xs]^2 Log[Cos[\[Theta]/2]]+4 \[Beta]t^2 Log[xs]^2 Log[Cos[\[Theta]/2]])),1/12 Lp (1/((-1+xs^2) \[Beta]t) Lp (72 Nc^2 (-1+xs^2) \[Beta]t Log[-(t1/(M mt))]^2-2 Log[-(t1/(M mt))] (-72 CF Nc \[Beta]t-16 Nc^2 \[Beta]t+72 CF Nc xs^2 \[Beta]t+16 Nc^2 xs^2 \[Beta]t-3 Nc^2 \[Beta]0 \[Beta]t+3 Nc^2 xs^2 \[Beta]0 \[Beta]t-24 (-3+2 Nc) (-1+xs^2) \[Beta]t Log[t1/u1]-36 Nc^2 (-1+xs^2) \[Beta]t Log[-(u1/(M mt))]+18 Log[xs]-18 xs^2 Log[xs]+2 Nc^2 \[Beta]t Log[xs]+2 Nc^2 xs^2 \[Beta]t Log[xs]+18 \[Beta]t^2 Log[xs]-18 xs^2 \[Beta]t^2 Log[xs])+6 (-1+xs^2) Log[t1/u1] (12 CF Nc \[Beta]t-4 (-6+4 Nc+3 Nc^2) \[Beta]t Log[-(u1/(M mt))]-3 (1+\[Beta]t^2) Log[xs])-((-1+xs^2) (16+3 \[Beta]0)+2 (1+xs^2) Log[xs]) (-4 CF Nc \[Beta]t+2 Nc^2 \[Beta]t Log[-(u1/(M mt))]+(1+\[Beta]t^2) Log[xs]))+6 (-8 Nc (Li2[1-t1^2/(M^2 mt^2)]-Li2[1-u1^2/(M^2 mt^2)]) Log[t1/u1]-3 (-4+Nc^2) (Li2[1-t1^2/(M^2 mt^2)]-Li2[1-u1^2/(M^2 mt^2)]) Log[t1/u1]+1/(2 \[Beta]t) \[Beta]0 (Nc^2 \[Beta]t Li2[1-t1^2/(M^2 mt^2)]+2 Nc^2 \[Beta]t Li2[1-(t1 u1)/(M^2 mt^2)]+Nc^2 \[Beta]t Li2[1-u1^2/(M^2 mt^2)]-8 CF Nc \[Beta]t Log[(t1 u1)/(M^2 mt^2)]-2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]-2 \[Beta]t^2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]+2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+2 \[Beta]t^2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]-8 Log[xs]^2 Log[Cos[\[Theta]/2]]-8 \[Beta]t^2 Log[xs]^2 Log[Cos[\[Theta]/2]])-1/(3 (-1+xs^2) \[Beta]t) (-8+8 xs^2-18 (-1+xs^2) Log[-(t1/(M mt))]+9 (-1+xs^2) Log[t1/u1]+Log[xs]+xs^2 Log[xs]) (-Nc^2 \[Beta]t Li2[1-t1^2/(M^2 mt^2)]-2 Nc^2 \[Beta]t Li2[1-(t1 u1)/(M^2 mt^2)]-Nc^2 \[Beta]t Li2[1-u1^2/(M^2 mt^2)]+8 CF Nc \[Beta]t Log[(t1 u1)/(M^2 mt^2)]+2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]+2 \[Beta]t^2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]-2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]-2 \[Beta]t^2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+8 Log[xs]^2 Log[Cos[\[Theta]/2]]+8 \[Beta]t^2 Log[xs]^2 Log[Cos[\[Theta]/2]])+2/27 Nc (1176-63 \[Pi]^2-160 nf TF+54 \[Beta]34^2-9 \[Pi]^2 Coth[\[Beta]34]+201 \[Beta]34 Coth[\[Beta]34]-10 nf \[Beta]34 Coth[\[Beta]34]-18 \[Pi]^2 \[Beta]34 Coth[\[Beta]34]-54 \[Beta]34^2 Coth[\[Beta]34]-18 \[Beta]34^3 Coth[\[Beta]34]+9 \[Pi]^2 \[Beta]34 Coth[\[Beta]34]^2+18 \[Beta]34^3 Coth[\[Beta]34]^2-108 \[Beta]34 Coth[\[Beta]34] Log[1-E^(-2 \[Beta]34)]-3618 Log[-(t1/(M mt))]+162 \[Pi]^2 Log[-(t1/(M mt))]+360 nf TF Log[-(t1/(M mt))]+1809 Log[t1/u1]-81 \[Pi]^2 Log[t1/u1]-180 nf TF Log[t1/u1]+54 Coth[\[Beta]34] (1+\[Beta]34 Coth[\[Beta]34]) PolyLog[2,E^(-2 \[Beta]34)]+54 Coth[\[Beta]34]^2 PolyLog[3,E^(-2 \[Beta]34)]+486 Zeta[3]-54 Coth[\[Beta]34]^2 Zeta[3]))),1/108 Lp (27 (-4+Nc^2) \[Beta]0 (Li2[1-t1^2/(M^2 mt^2)]-Li2[1-u1^2/(M^2 mt^2)])+10 Nc (-201+9 \[Pi]^2+20 nf TF) Log[t1/u1]+(18 (-4+Nc^2) (-201+9 \[Pi]^2+20 nf TF) Log[t1/u1])/Nc+1/(-1+xs^2) 18 (-4+Nc^2) (Li2[1-t1^2/(M^2 mt^2)]-Li2[1-u1^2/(M^2 mt^2)]) (-8+8 xs^2-18 (-1+xs^2) Log[-(t1/(M mt))]+9 (-1+xs^2) Log[t1/u1]+Log[xs]+xs^2 Log[xs])+1/(Nc^2 (-1+xs^2) \[Beta]t) 18 Lp (36 Nc^2 (-4+Nc^2) (-1+xs^2) \[Beta]t Log[-(t1/(M mt))]^2+Nc^2 (-4+Nc^2) \[Beta]t Log[-(u1/(M mt))] ((-1+xs^2) (16+3 \[Beta]0)+2 (1+xs^2) Log[xs])+Nc^2 \[Beta]t Log[-(t1/(M mt))] (-4 (-9+Nc^2) (-1+xs^2) Log[t1/u1]-(-4+Nc^2) ((-1+xs^2) (16+3 \[Beta]0)+36 (-1+xs^2) Log[-(u1/(M mt))]+2 (1+xs^2) Log[xs]))-(-1+xs^2) Log[t1/u1] (-4 Nc^2 (-27+8 Nc^2) \[Beta]t Log[-(u1/(M mt))]+(-18+7 Nc^2) (4 CF Nc \[Beta]t-(1+\[Beta]t^2) Log[xs])))-1/\[Beta]t 45 Log[t1/u1] (Nc^2 \[Beta]t Li2[1-t1^2/(M^2 mt^2)]+2 Nc^2 \[Beta]t Li2[1-(t1 u1)/(M^2 mt^2)]+Nc^2 \[Beta]t Li2[1-u1^2/(M^2 mt^2)]-8 CF Nc \[Beta]t Log[(t1 u1)/(M^2 mt^2)]-2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]-2 \[Beta]t^2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]+2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+2 \[Beta]t^2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]-8 Log[xs]^2 Log[Cos[\[Theta]/2]]-8 \[Beta]t^2 Log[xs]^2 Log[Cos[\[Theta]/2]])-1/(Nc^2 \[Beta]t) 81 (-4+Nc^2) Log[t1/u1] (Nc^2 \[Beta]t Li2[1-t1^2/(M^2 mt^2)]+2 Nc^2 \[Beta]t Li2[1-(t1 u1)/(M^2 mt^2)]+Nc^2 \[Beta]t Li2[1-u1^2/(M^2 mt^2)]-8 CF Nc \[Beta]t Log[(t1 u1)/(M^2 mt^2)]-2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]-2 \[Beta]t^2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]+2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+2 \[Beta]t^2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]-8 Log[xs]^2 Log[Cos[\[Theta]/2]]-8 \[Beta]t^2 Log[xs]^2 Log[Cos[\[Theta]/2]]))},{1/3 Lp (-12+5 Nc+3 Nc^2) Log[t1/u1] (-Li2[1-t1^2/(M^2 mt^2)]+Li2[1-u1^2/(M^2 mt^2)]+2 Lp (Log[-(t1/(M mt))]-Log[-(u1/(M mt))])),1/108 Lp (27 (-4+Nc^2) \[Beta]0 (Li2[1-t1^2/(M^2 mt^2)]-Li2[1-u1^2/(M^2 mt^2)])+10 Nc (-201+9 \[Pi]^2+20 nf TF) Log[t1/u1]+(18 (-4+Nc^2) (-201+9 \[Pi]^2+20 nf TF) Log[t1/u1])/Nc+1/(-1+xs^2) 18 (-4+Nc^2) (Li2[1-t1^2/(M^2 mt^2)]-Li2[1-u1^2/(M^2 mt^2)]) (-8+8 xs^2-18 (-1+xs^2) Log[-(t1/(M mt))]+9 (-1+xs^2) Log[t1/u1]+Log[xs]+xs^2 Log[xs])+1/(Nc^2 (-1+xs^2) \[Beta]t) 18 Lp (36 Nc^2 (-4+Nc^2) (-1+xs^2) \[Beta]t Log[-(t1/(M mt))]^2+Nc^2 (-4+Nc^2) \[Beta]t Log[-(u1/(M mt))] ((-1+xs^2) (16+3 \[Beta]0)+2 (1+xs^2) Log[xs])+Nc^2 \[Beta]t Log[-(t1/(M mt))] (-4 (-9+Nc^2) (-1+xs^2) Log[t1/u1]-(-4+Nc^2) ((-1+xs^2) (16+3 \[Beta]0)+36 (-1+xs^2) Log[-(u1/(M mt))]+2 (1+xs^2) Log[xs]))-(-1+xs^2) Log[t1/u1] (-4 Nc^2 (-27+8 Nc^2) \[Beta]t Log[-(u1/(M mt))]+(-18+7 Nc^2) (4 CF Nc \[Beta]t-(1+\[Beta]t^2) Log[xs])))-1/\[Beta]t 45 Log[t1/u1] (Nc^2 \[Beta]t Li2[1-t1^2/(M^2 mt^2)]+2 Nc^2 \[Beta]t Li2[1-(t1 u1)/(M^2 mt^2)]+Nc^2 \[Beta]t Li2[1-u1^2/(M^2 mt^2)]-8 CF Nc \[Beta]t Log[(t1 u1)/(M^2 mt^2)]-2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]-2 \[Beta]t^2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]+2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+2 \[Beta]t^2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]-8 Log[xs]^2 Log[Cos[\[Theta]/2]]-8 \[Beta]t^2 Log[xs]^2 Log[Cos[\[Theta]/2]])-1/(Nc^2 \[Beta]t) 81 (-4+Nc^2) Log[t1/u1] (Nc^2 \[Beta]t Li2[1-t1^2/(M^2 mt^2)]+2 Nc^2 \[Beta]t Li2[1-(t1 u1)/(M^2 mt^2)]+Nc^2 \[Beta]t Li2[1-u1^2/(M^2 mt^2)]-8 CF Nc \[Beta]t Log[(t1 u1)/(M^2 mt^2)]-2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]-2 \[Beta]t^2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]+2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+2 \[Beta]t^2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]-8 Log[xs]^2 Log[Cos[\[Theta]/2]]-8 \[Beta]t^2 Log[xs]^2 Log[Cos[\[Theta]/2]])),1/108 Lp (-4+Nc^2) (-90 (Li2[1-t1^2/(M^2 mt^2)]-Li2[1-u1^2/(M^2 mt^2)]) Log[t1/u1]-1/(Nc^2 (-1+xs^2) \[Beta]t) 9 Lp (-72 Nc^2 (-1+xs^2) \[Beta]t Log[-(t1/(M mt))]^2+2 Log[-(t1/(M mt))] (-72 CF Nc \[Beta]t-16 Nc^2 \[Beta]t+72 CF Nc xs^2 \[Beta]t+16 Nc^2 xs^2 \[Beta]t-3 Nc^2 \[Beta]0 \[Beta]t+3 Nc^2 xs^2 \[Beta]0 \[Beta]t+8 Nc^2 (-1+xs^2) \[Beta]t Log[t1/u1]-36 Nc^2 (-1+xs^2) \[Beta]t Log[-(u1/(M mt))]+18 Log[xs]-18 xs^2 Log[xs]+2 Nc^2 \[Beta]t Log[xs]+2 Nc^2 xs^2 \[Beta]t Log[xs]+18 \[Beta]t^2 Log[xs]-18 xs^2 \[Beta]t^2 Log[xs])-2 (-1+xs^2) Log[t1/u1] (36 CF Nc \[Beta]t-28 Nc^2 \[Beta]t Log[-(u1/(M mt))]-9 (1+\[Beta]t^2) Log[xs])+((-1+xs^2) (16+3 \[Beta]0)+2 (1+xs^2) Log[xs]) (-4 CF Nc \[Beta]t+2 Nc^2 \[Beta]t Log[-(u1/(M mt))]+(1+\[Beta]t^2) Log[xs]))+1/(Nc^2 \[Beta]t) 27 \[Beta]0 (Nc^2 \[Beta]t Li2[1-t1^2/(M^2 mt^2)]+2 Nc^2 \[Beta]t Li2[1-(t1 u1)/(M^2 mt^2)]+Nc^2 \[Beta]t Li2[1-u1^2/(M^2 mt^2)]-8 CF Nc \[Beta]t Log[(t1 u1)/(M^2 mt^2)]-2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]-2 \[Beta]t^2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]+2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+2 \[Beta]t^2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]-8 Log[xs]^2 Log[Cos[\[Theta]/2]]-8 \[Beta]t^2 Log[xs]^2 Log[Cos[\[Theta]/2]])-1/(Nc^2 (-1+xs^2) \[Beta]t) 18 (-8+8 xs^2-18 (-1+xs^2) Log[-(t1/(M mt))]+9 (-1+xs^2) Log[t1/u1]+Log[xs]+xs^2 Log[xs]) (-Nc^2 \[Beta]t Li2[1-t1^2/(M^2 mt^2)]-2 Nc^2 \[Beta]t Li2[1-(t1 u1)/(M^2 mt^2)]-Nc^2 \[Beta]t Li2[1-u1^2/(M^2 mt^2)]+8 CF Nc \[Beta]t Log[(t1 u1)/(M^2 mt^2)]+2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]+2 \[Beta]t^2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]-2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]-2 \[Beta]t^2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+8 Log[xs]^2 Log[Cos[\[Theta]/2]]+8 \[Beta]t^2 Log[xs]^2 Log[Cos[\[Theta]/2]])+1/Nc 4 (1176-63 \[Pi]^2-160 nf TF+54 \[Beta]34^2-9 \[Pi]^2 Coth[\[Beta]34]+201 \[Beta]34 Coth[\[Beta]34]-10 nf \[Beta]34 Coth[\[Beta]34]-18 \[Pi]^2 \[Beta]34 Coth[\[Beta]34]-54 \[Beta]34^2 Coth[\[Beta]34]-18 \[Beta]34^3 Coth[\[Beta]34]+9 \[Pi]^2 \[Beta]34 Coth[\[Beta]34]^2+18 \[Beta]34^3 Coth[\[Beta]34]^2-108 \[Beta]34 Coth[\[Beta]34] Log[1-E^(-2 \[Beta]34)]-3618 Log[-(t1/(M mt))]+162 \[Pi]^2 Log[-(t1/(M mt))]+360 nf TF Log[-(t1/(M mt))]+1809 Log[t1/u1]-81 \[Pi]^2 Log[t1/u1]-180 nf TF Log[t1/u1]+54 Coth[\[Beta]34] (1+\[Beta]34 Coth[\[Beta]34]) PolyLog[2,E^(-2 \[Beta]34)]+54 Coth[\[Beta]34]^2 PolyLog[3,E^(-2 \[Beta]34)]+486 Zeta[3]-54 Coth[\[Beta]34]^2 Zeta[3]))}}


==> program/soft_hard/softqq2.m <==
(* ::Package:: *)

{{1/6 Lp ((1/(Nc \[Beta]t^2))2 CF Lp (48 CA \[Beta]t^2 Log[-(t1/(M mt))] Log[t1/u1]-48 CA \[Beta]t^2 Log[t1/u1] Log[-(u1/(M mt))]+Nc (2 Nc \[Beta]t+CA (1+\[Beta]t^2) Log[xs]) ((16+3 \[Beta]0) \[Beta]t+8 (1+\[Beta]t^2) Log[(1-\[Beta]t)/(1+\[Beta]t)]))+3 (-((16 CA CF (Li2[1-t1^2/(M^2 mt^2)]-Li2[1-u1^2/(M^2 mt^2)]) Log[t1/u1])/Nc)+4 \[Beta]0 (-2 CF Nc Log[(t1 u1)/(M^2 mt^2)]+(CA CF (1+\[Beta]t^2) Log[xs] (Li2[-(Tan[\[Theta]/2]^2/xs)]-Li2[-xs Tan[\[Theta]/2]^2]+4 Log[xs] Log[Cos[\[Theta]/2]]))/\[Beta]t)+(1/(3 \[Beta]t))32 (2 \[Beta]t+(1+\[Beta]t^2) Log[(1-\[Beta]t)/(1+\[Beta]t)]) (-2 CF Nc Log[(t1 u1)/(M^2 mt^2)]+(CA CF (1+\[Beta]t^2) Log[xs] (Li2[-(Tan[\[Theta]/2]^2/xs)]-Li2[-xs Tan[\[Theta]/2]^2]+4 Log[xs] Log[Cos[\[Theta]/2]]))/\[Beta]t)-32/27 Nc (-147+18 \[Pi]^2+20 nf TF+54 \[Beta]34^2-9 \[Pi]^2 Coth[\[Beta]34]+201 \[Beta]34 Coth[\[Beta]34]-10 nf \[Beta]34 Coth[\[Beta]34]-18 \[Pi]^2 \[Beta]34 Coth[\[Beta]34]-54 \[Beta]34^2 Coth[\[Beta]34]-18 \[Beta]34^3 Coth[\[Beta]34]+9 \[Pi]^2 \[Beta]34 Coth[\[Beta]34]^2+18 \[Beta]34^3 Coth[\[Beta]34]^2-108 \[Beta]34 Coth[\[Beta]34] Log[1-E^(-2 \[Beta]34)]+54 Coth[\[Beta]34] (1+\[Beta]34 Coth[\[Beta]34]) PolyLog[2,E^(-2 \[Beta]34)]+54 Coth[\[Beta]34]^2 PolyLog[3,E^(-2 \[Beta]34)]-54 Coth[\[Beta]34]^2 Zeta[3]))),(1/(162 Nc \[Beta]t))Lp (-27 CF Li2[1-t1^2/(M^2 mt^2)] (36 CA \[Beta]t Log[-(t1/(mt Mtt))]+4 (-6-2 CA+3 CA^2) \[Beta]t Log[t1/u1]-CA (2 (16+3 \[Beta]0) \[Beta]t+7 (1+\[Beta]t^2) Log[(1-\[Beta]t)/(1+\[Beta]t)]))-27 CF Li2[1-u1^2/(M^2 mt^2)] (-36 CA \[Beta]t Log[-(t1/(mt Mtt))]+8 (3+CA) \[Beta]t Log[t1/u1]+CA (2 (16+3 \[Beta]0) \[Beta]t+7 (1+\[Beta]t^2) Log[(1-\[Beta]t)/(1+\[Beta]t)]))+18 CF Lp (Log[t1/u1] (-4 Nc (9 CF+4 Nc) \[Beta]t+24 (3+CA) \[Beta]t Log[-(u1/(M mt))]-(-9+8 CA Nc) (1+\[Beta]t^2) Log[xs])+3 CA Log[-(u1/(M mt))] (2 (16+3 \[Beta]0) \[Beta]t-36 \[Beta]t Log[-(t1/(mt Mtt))]+7 (1+\[Beta]t^2) Log[(1-\[Beta]t)/(1+\[Beta]t)])+3 Log[-(t1/(M mt))] (36 CA \[Beta]t Log[-(t1/(mt Mtt))]+4 (-6-2 CA+3 CA^2) \[Beta]t Log[t1/u1]-CA (2 (16+3 \[Beta]0) \[Beta]t+7 (1+\[Beta]t^2) Log[(1-\[Beta]t)/(1+\[Beta]t)])))+4 Log[t1/u1] (-1809 CF Nc \[Beta]t+243 CF g341 Nc \[Beta]t-804 Nc^2 \[Beta]t-108 g341 Nc^2 \[Beta]t+81 CF Nc \[Pi]^2 \[Beta]t+36 Nc^2 \[Pi]^2 \[Beta]t+180 CF Nc nf TF \[Beta]t+80 Nc^2 nf TF \[Beta]t-81 CA^2 CF \[Beta]t Li2[1-(t1 u1)/(M^2 mt^2)]+324 CF^2 Nc \[Beta]t Log[(t1 u1)/(M^2 mt^2)]+144 CF Nc^2 \[Beta]t Log[(t1 u1)/(M^2 mt^2)]-9 CF (-9+8 CA Nc) (1+\[Beta]t^2) Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]-81 CF Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+72 CA CF Nc Li2[-xs Tan[\[Theta]/2]^2] Log[xs]-81 CF \[Beta]t^2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+72 CA CF Nc \[Beta]t^2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+324 CF Log[xs]^2 Log[Cos[\[Theta]/2]]-288 CA CF Nc Log[xs]^2 Log[Cos[\[Theta]/2]]+324 CF \[Beta]t^2 Log[xs]^2 Log[Cos[\[Theta]/2]]-288 CA CF Nc \[Beta]t^2 Log[xs]^2 Log[Cos[\[Theta]/2]]))},{(1/(162 Nc \[Beta]t))Lp (-27 CF Li2[1-t1^2/(M^2 mt^2)] (36 CA \[Beta]t Log[-(t1/(mt Mtt))]+4 (-6-2 CA+3 CA^2) \[Beta]t Log[t1/u1]-CA (2 (16+3 \[Beta]0) \[Beta]t+7 (1+\[Beta]t^2) Log[(1-\[Beta]t)/(1+\[Beta]t)]))-27 CF Li2[1-u1^2/(M^2 mt^2)] (-36 CA \[Beta]t Log[-(t1/(mt Mtt))]+8 (3+CA) \[Beta]t Log[t1/u1]+CA (2 (16+3 \[Beta]0) \[Beta]t+7 (1+\[Beta]t^2) Log[(1-\[Beta]t)/(1+\[Beta]t)]))+18 CF Lp (Log[t1/u1] (-4 Nc (9 CF+4 Nc) \[Beta]t+24 (3+CA) \[Beta]t Log[-(u1/(M mt))]-(-9+8 CA Nc) (1+\[Beta]t^2) Log[xs])+3 CA Log[-(u1/(M mt))] (2 (16+3 \[Beta]0) \[Beta]t-36 \[Beta]t Log[-(t1/(mt Mtt))]+7 (1+\[Beta]t^2) Log[(1-\[Beta]t)/(1+\[Beta]t)])+3 Log[-(t1/(M mt))] (36 CA \[Beta]t Log[-(t1/(mt Mtt))]+4 (-6-2 CA+3 CA^2) \[Beta]t Log[t1/u1]-CA (2 (16+3 \[Beta]0) \[Beta]t+7 (1+\[Beta]t^2) Log[(1-\[Beta]t)/(1+\[Beta]t)])))+4 Log[t1/u1] (-1809 CF Nc \[Beta]t+243 CF g341 Nc \[Beta]t-804 Nc^2 \[Beta]t-108 g341 Nc^2 \[Beta]t+81 CF Nc \[Pi]^2 \[Beta]t+36 Nc^2 \[Pi]^2 \[Beta]t+180 CF Nc nf TF \[Beta]t+80 Nc^2 nf TF \[Beta]t-81 CA^2 CF \[Beta]t Li2[1-(t1 u1)/(M^2 mt^2)]+324 CF^2 Nc \[Beta]t Log[(t1 u1)/(M^2 mt^2)]+144 CF Nc^2 \[Beta]t Log[(t1 u1)/(M^2 mt^2)]-9 CF (-9+8 CA Nc) (1+\[Beta]t^2) Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]-81 CF Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+72 CA CF Nc Li2[-xs Tan[\[Theta]/2]^2] Log[xs]-81 CF \[Beta]t^2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+72 CA CF Nc \[Beta]t^2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+324 CF Log[xs]^2 Log[Cos[\[Theta]/2]]-288 CA CF Nc Log[xs]^2 Log[Cos[\[Theta]/2]]+324 CF \[Beta]t^2 Log[xs]^2 Log[Cos[\[Theta]/2]]-288 CA CF Nc \[Beta]t^2 Log[xs]^2 Log[Cos[\[Theta]/2]])),1/108 CF Lp (-(1/(Nc \[Beta]t^2))3 Lp (-192 CF Nc \[Beta]t^2-36 CF Nc \[Beta]0 \[Beta]t^2-96 CF Nc \[Beta]t^2 Log[t1/u1]+384 \[Beta]t^2 Log[-(u1/(M mt))]+72 \[Beta]0 \[Beta]t^2 Log[-(u1/(M mt))]+192 \[Beta]t^2 Log[t1/u1] Log[-(u1/(M mt))]+128 CA \[Beta]t^2 Log[t1/u1] Log[-(u1/(M mt))]+48 \[Beta]t Log[xs]+9 \[Beta]0 \[Beta]t Log[xs]+48 \[Beta]t^3 Log[xs]+9 \[Beta]0 \[Beta]t^3 Log[xs]+24 \[Beta]t Log[t1/u1] Log[xs]+24 \[Beta]t^3 Log[t1/u1] Log[xs]-108 \[Beta]t Log[-(t1/(mt Mtt))] (-4 CF Nc \[Beta]t+8 \[Beta]t Log[-(u1/(M mt))]+(1+\[Beta]t^2) Log[xs])+12 CF Nc \[Beta]t Log[(1-\[Beta]t)/(1+\[Beta]t)]+12 CF Nc \[Beta]t^3 Log[(1-\[Beta]t)/(1+\[Beta]t)]-24 \[Beta]t Log[-(u1/(M mt))] Log[(1-\[Beta]t)/(1+\[Beta]t)]-24 \[Beta]t^3 Log[-(u1/(M mt))] Log[(1-\[Beta]t)/(1+\[Beta]t)]-3 Log[xs] Log[(1-\[Beta]t)/(1+\[Beta]t)]-6 \[Beta]t^2 Log[xs] Log[(1-\[Beta]t)/(1+\[Beta]t)]-3 \[Beta]t^4 Log[xs] Log[(1-\[Beta]t)/(1+\[Beta]t)]-4 \[Beta]t Log[-(t1/(M mt))] (108 (-2+CA^2) \[Beta]t Log[-(t1/(mt Mtt))]-8 (-6-4 CA+3 CA^2) \[Beta]t Log[t1/u1]+3 (-2+CA^2) (-(16+3 \[Beta]0) \[Beta]t+(1+\[Beta]t^2) Log[(1-\[Beta]t)/(1+\[Beta]t)])))+2 (-((96 CA (Li2[1-t1^2/(M^2 mt^2)]-Li2[1-u1^2/(M^2 mt^2)]) Log[t1/u1])/Nc)+(1/(Nc \[Beta]t))27 \[Beta]0 ((-2+CA^2) \[Beta]t Li2[1-t1^2/(M^2 mt^2)]+CA^2 \[Beta]t Li2[1-(t1 u1)/(M^2 mt^2)]+2 \[Beta]t Li2[1-u1^2/(M^2 mt^2)]-4 CF Nc \[Beta]t Log[(t1 u1)/(M^2 mt^2)]-Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]-\[Beta]t^2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]+Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+\[Beta]t^2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]-4 Log[xs]^2 Log[Cos[\[Theta]/2]]-4 \[Beta]t^2 Log[xs]^2 Log[Cos[\[Theta]/2]])-(1/(Nc \[Beta]t^2))9 (-16 \[Beta]t+36 \[Beta]t Log[-(t1/(mt Mtt))]-8 \[Beta]t Log[t1/u1]+Log[(1-\[Beta]t)/(1+\[Beta]t)]+\[Beta]t^2 Log[(1-\[Beta]t)/(1+\[Beta]t)]) ((-2+CA^2) \[Beta]t Li2[1-t1^2/(M^2 mt^2)]+CA^2 \[Beta]t Li2[1-(t1 u1)/(M^2 mt^2)]+2 \[Beta]t Li2[1-u1^2/(M^2 mt^2)]-4 CF Nc \[Beta]t Log[(t1 u1)/(M^2 mt^2)]-Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]-\[Beta]t^2 Li2[-(Tan[\[Theta]/2]^2/xs)] Log[xs]+Li2[-xs Tan[\[Theta]/2]^2] Log[xs]+\[Beta]t^2 Li2[-xs Tan[\[Theta]/2]^2] Log[xs]-4 Log[xs]^2 Log[Cos[\[Theta]/2]]-4 \[Beta]t^2 Log[xs]^2 Log[Cos[\[Theta]/2]])+2 (1176-63 \[Pi]^2-160 nf TF+54 \[Beta]34^2-9 \[Pi]^2 Coth[\[Beta]34]+201 \[Beta]34 Coth[\[Beta]34]-10 nf \[Beta]34 Coth[\[Beta]34]-18 \[Pi]^2 \[Beta]34 Coth[\[Beta]34]-54 \[Beta]34^2 Coth[\[Beta]34]-18 \[Beta]34^3 Coth[\[Beta]34]+9 \[Pi]^2 \[Beta]34 Coth[\[Beta]34]^2+18 \[Beta]34^3 Coth[\[Beta]34]^2-108 \[Beta]34 Coth[\[Beta]34] Log[1-E^(-2 \[Beta]34)]-3618 Log[-(t1/(mt Mtt))]+162 \[Pi]^2 Log[-(t1/(mt Mtt))]+360 nf TF Log[-(t1/(mt Mtt))]+804 Log[t1/u1]-36 \[Pi]^2 Log[t1/u1]-80 nf TF Log[t1/u1]+54 Coth[\[Beta]34] (1+\[Beta]34 Coth[\[Beta]34]) PolyLog[2,E^(-2 \[Beta]34)]+54 Coth[\[Beta]34]^2 PolyLog[3,E^(-2 \[Beta]34)]+486 Zeta[3]-54 Coth[\[Beta]34]^2 Zeta[3])))}}


==> program/soft_hard/sqq00.m <==
(* ::Package:: *)

{{Nc,0},{0,CF/2}}

